Tropical methods for building real space sextics with totally real tritangent planes

This paper proposes the use of combinatorial techniques from tropical geometry to build the 120 tritangent planes to a given smooth algebraic space sextic. Although the tropical count is infinite, tropical tritangents come in 15 equivalence classes, each containing the tropicalization of exactly eight classical tritangents. Under mild genericity conditions on the tropical side, we show that liftings of tropical tritangents are defined over quadratic extensions of the ground field over which the input sextic curve is defined. When the input curve is real, we prove that every complex liftable member of a given tropical tritangent class either completely lifts to the reals or none of its liftings are defined over the reals. As our main application we use these methods to build examples of real space sextics with 64 and 120 totally real tritangents, respectively. The paper concludes with a discussion of our results in the arithmetic setting.

==> code/4a5a6atopRightVertex.sage <==
#####################################################################################
# Computation for lifting of tritangents arising from (4a), (5a) or (6a) tangencies #
#####################################################################################

# In this script we determine the lifting multiplicity two tangency of type (4), (5) or (6). We call it $P$. The tangency (5) can only occur for trivalent $(1,1)$-curves. We analyze both the trivalent and cross (1,1)-curves for type (4) or (6) tangencies. 

# In the trivalent case, we can exploit the $S_2\times S_2$-symmetry and assume $\Lambda$ has an edge of slope 1 and the tangengy occurs at the top-vertex. Furthermore, we are reduced to two cases: either the tangency is carried out by the horizontal end of $\Lambda$ or its the diagonal edge.

# We need to treat two cases:

# 1) the ends of $\Lambda$ adjacent to the tangency point $P$ contain no other tangency. This will allow us to determine $\bar{u} solely from $P$. This will give multiplicity 1 lifting for P.

# 2) only one of the ends of $\Lambda$ adjacent to $P$ has a tangency point $P'$. In this case we need to detemine the multiplicity of $P$ and $P'$ combined.

# The potential third option both legs contain the remaining tangency points cannot happen since in this situation the value of m will not be determined, and we have too many equations to determine only 2 parameters (u and m). This will contradict the genericity condition of the sextic curve.


#################
# Ambient rings #
#################

R = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k')])), [var('m'), var('n'), var('u'), var('x'), var('y'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k'), var('m'), var('n'), var('u'), var('y')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k'), var('m'), var('n'), var('u'),var('x')])), [var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k')])),[var('m'), var('n'), var('u')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('n'),var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('m'),var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('m'),var('n')])),[var('u')])


############################################################
# CASE ONE: No tangency points on the legs adjacent to $P$ #
############################################################

# We use 'a', 'c' for the coefficients of type (4) tangencies, and add 'b' when the tangency becomes of type (6). For a type (5) tangency, we use a for the rightmost vertex and c for the vertex connected to it by a slope -1 edge.

#############
# Type (5a) #
#############


q = b + a*x  +  c*y
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [u*y + n u*x + 1]
# [      a       c]

W = M.det()
# W
# (-a)*u*x + c*u*y + c*n - a

Sy(SR(W))
c*u*y - a*u*x + c*n - a

# We obtain a unique value for y in terms of the parameters u and x:
dictY = {y:  -(- a*u*x + c*n - a)/(c*u)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictY) == SR(0))
# True

# We replace this value in q and l:

qx = SR(q).substitute(dictY)
lx = SR(l).substitute(dictY)

S(qx)
2*a*x + (-c*n + b*u + a)/u
S(lx)
a*u/c*x^2 + 2*a/c*x + (-c*n + a)/(c*u)

SR(qx).factor()
(2*a*u*x - c*n + b*u + a)/u
SR(lx).factor()
(a*u^2*x^2 + 2*a*u*x - c*n + a)/(c*u)

# We record the non-monomial factors of qx and lx:
qx1 = (2*a*u*x - c*n + b*u + a)
lx1 = (a*u^2*x^2 + 2*a*u*x - c*n + a)

# qx1 gives a unique expression for x in terms of u and n:
dictx5a =  {x:  -(- c*n + b*u + a)/(2*a*u)}

# bool(SR(qx1).substitute(dictx5a) == SR(0))
# True

# We substitute this value in y
dictxy5a = {x: dictx5a[x], y: dictY[y].substitute(dictx5a).factor()}

# dictxy5a
# {x: 1/2*(c*n - b*u - a)/(a*u), y: -1/2*(c*n + b*u - a)/(c*u)}

# We substitute the value of x,y in l to obtain a relation between 'u' and 'n'. We also check that q and W vanish for this choice of x and y.
# all([bool(SR(W).substitute(dictxy5a) == SR(0)), bool(SR(q).substitute(dictxy5a) == SR(0))])
# True
# SR(l).substitute(dictxy5a).factor()
# 1/4*(c^2*n^2 - 2*b*c*n*u + b^2*u^2 - 2*a*c*n - 2*a*b*u + a^2)/(a*c*u)

# Tu(c^2*n^2 - 2*b*c*n*u + b^2*u^2 - 2*a*c*n - 2*a*b*u + a^2)
# b^2*u^2 + (-2*b*c*n - 2*a*b)*u + c^2*n^2 - 2*a*c*n + a^2

# We record this polynomial:
g = b^2*u^2 + (-2*b*c*n - 2*a*b)*u + c^2*n^2 - 2*a*c*n + a^2

# The solutions are subject to the constraint
# b^2*u^2 + (-2*b*c*n - 2*a*b)*u + c^2*n^2 - 2*a*c*n + a^2 == 0 

# The vanishing of g gives two values for u, either in terms of $n/u$ or in terms of $n$. The first situation happens if there is a tangency along the adjacent horizontal leg. The second one occurs if no leg adjacent to this (5a) tangency has a tangency point.

# solve([g], u)
# [u == (c*n + a - 2*sqrt(a*c*n))/b, u == (c*n + a + 2*sqrt(a*c*n))/b]

# We write down the two solutions

ditu5aNoT0 = {u:(c*n + a - 2*sqrt(a*c*n))/b}

dictxyu5aNoT0 = {u: ditu5aNoT0[u], x:dictxy5a[x].substitute(ditu5aNoT0).factor(), y:dictxy5a[y].substitute(ditu5aNoT0).factor()}

# dictxyu5aNoT0
# {x: -(a - sqrt(a*c*n))*b/((c*n + a - 2*sqrt(a*c*n))*a),
#  y: -(c*n - sqrt(a*c*n))*b/((c*n + a - 2*sqrt(a*c*n))*c),
#  u: (c*n + a - 2*sqrt(a*c*n))/b}


ditu5aNoT1 = {u: (c*n + a + 2*sqrt(a*c*n))/b}

dictxyu5aNoT1 = {u: ditu5aNoT1[u], x:dictxy5a[x].substitute(ditu5aNoT1).factor(), y:dictxy5a[y].substitute(ditu5aNoT1).factor()}

# dictxyu5aNoT1
# {x: -(a + sqrt(a*c*n))*b/((c*n + a + 2*sqrt(a*c*n))*a),
#  y: -(c*n + sqrt(a*c*n))*b/((c*n + a + 2*sqrt(a*c*n))*c),
#  u: (c*n + a + 2*sqrt(a*c*n))/b}

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictxyu5aNoT1).expand().factor()
# 2*(2*a*c*n + sqrt(a*c*n)*c*n + sqrt(a*c*n)*a)*b/(c*n + a + 2*sqrt(a*c*n))

# We check that this expression agrees with $2*b*sqrt(a*c*n)$, so it doesn't vanish!

# bool(JacM == SR(2*b*sqrt(a*c*n)))
# True


# CONCLUSION: The lifting multiplicity is two.


#########################
# HORIZONTAL TANGENCIES #
#########################

#############
# Type (4a) #
#############

q = a*y  +  c*x^2
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [    u*y + n     u*x + 1]
# [2*c*x + b*y     b*x + a]

W = M.det()
# W
# (-2*c)*u*x^2 + a*u*y + a*n + (-2*c)*x

Sy(SR(W))
a*u*y - 2*c*u*x^2 + a*n - 2*c*x

# We obtain a unique value for y in terms of the parameters u and x:
dictY = {y:  -(- 2*c*u*x^2 + a*n - 2*c*x)/(a*u)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictY) == SR(0))
# True

# We replace this value in q and l:

qx = SR(q).substitute(dictY)
lx = SR(l).substitute(dictY)

S(qx)
3*c*x^2 + 2*c/u*x + (-a*n)/u
S(lx)
2*c*u/a*x^3 + 4*c/a*x^2 + 2*c/(a*u)*x + (-n)/u

SR(qx).factor()
(3*c*u*x^2 - a*n + 2*c*x)/u
SR(lx).factor()
(2*c*u^2*x^3 + 4*c*u*x^2 - a*n + 2*c*x)/(a*u)

# We record the non-monomial factors of qx and lx:
qx1 = (3*c*u*x^2 - a*n + 2*c*x)
lx1 = (2*c*u^2*x^3 + 4*c*u*x^2 - a*n + 2*c*x)


# We eliminate the x^3 term from lx1:
f = 3*c*u/gcd(3*c*u,2*c*u^2)*lx1  -  2*c*u^2/gcd(3*c*u,2*c*u^2)*x*qx1

# # coefficients:
# SR(3*c*u/gcd(3*c*u,2*c*u^2)).factor()
# 3
# SR(2*c*u^2/gcd(3*c*u,2*c*u^2)). factor()
# 2*u

# S(f)
# 8*c*u*x^2 + (2*a*n*u + 6*c)*x - 3*a*n

# Now we aim to cancel the x^2 term from qx1 and f:

g = 8*qx1 - 3*f

S(g)
(-6*a*n*u - 2*c)*x + a*n

# This gives a unique expression for x in terms of u and n:
dictx4a =  {x:  - a*n/(-6*a*n*u - 2*c)}

# Next, we eliminate the x^2 term from f

hh = (-6*a*n*u - 2*c)/gcd((-6*a*n*u - 2*c), 8*c*u)*f - 8*c*u/gcd((-6*a*n*u - 2*c), 8*c*u)*x*g

# # coefficients:
# SR((-6*a*n*u - 2*c)/gcd((-6*a*n*u - 2*c), 8*c*u)).factor()
# -3*a*n*u - c
# SR(8*c*u/gcd((-6*a*n*u - 2*c), 8*c*u)).factor()
# 4*c*u

S(hh)
(-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2)*x + 9*a^2*n^2*u + 3*a*c*n

# We eliminate the x term from both g and hh:

hh1 = (-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2)/gcd((-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2), (-6*a*n*u - 2*c))*g - (-6*a*n*u - 2*c)/gcd((-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2), (-6*a*n*u - 2*c))*hh

# # coefficients:
# SR((-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2)/gcd((-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2), (-6*a*n*u - 2*c))).factor()
# -3*a^2*n^2*u^2 - 12*a*c*n*u - 3*c^2
# SR((-6*a*n*u - 2*c)/gcd((-6*a^2*n^2*u^2 - 24*a*c*n*u - 6*c^2), (-6*a*n*u - 2*c))).factor()
# -3*a*n*u - c

# SR(hh1).factor()
# 6*(4*a*n*u + c)*a^2*n^2*u

# From here, we get a unique expression for u in terms of n:
# dictu4a = {u: -c/(4*a*n)}

# # We check that hh1 vanishes:
# bool(SR(hh1).substitute(dict4au) == SR(0))
# True


# Next, we use the value of u to obtain the corresponding expression for x:

dictux4a = {x: SR(dictx4a[x]).substitute(dictu4a).factor(), u: dictu4a[u]}
dictux4a
{x: 2*a*n/c, u: -1/4*c/(a*n)}

# # We check that both g and hh vanish
# all([bool(SR(g).substitute(dictux4a) == SR(0)), bool(SR(hh).substitute(dictux4a) == SR(0))])
# True

# # We check that both lx and qx vanish
# all([bool(SR(lx).substitute(dictux4a) == SR(0)), bool(SR(qx).substitute(dictux4a) == SR(0))])
# True

# # Finally, we determine the solution in x,y, u:
# dictuxy4a = {y: SR(dictY[y]).substitute(dictux4a).factor(), x: dictux4a[x], u: dictux4a[u]} 
# {x: 2*a*n/c, y: -4*a*n^2/c, u: -1/4*c/(a*n)}

# # We check that l, q, and W vanish:
# all([bool(SR(l).substitute(dictuxy4a) == SR(0)), bool(SR(q).substitute(dictuxy4a) == SR(0)),bool(SR(W).substitute(dictuxy4a) == SR(0))])
# True

# We determine the Jacobian, to make sure that the lifting is unique.


# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictuxy4a).expand().factor()
# 8*a^3*n^3/c

# The initial of the Jacobian is a monomial, so the lifting from initial forms to parameters is unique.

# CONCLUSION: The local lifting multiplicity for (4aH) tangencies is unique.


#############
# Type (6a) #
#############

q = a*y + b*x*y +  c*x^2
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [    u*y + n     u*x + 1]
# [2*c*x + b*y     b*x + a]

W = M.det()
# W
# -2*c*u*x^2 + b*n*x + a*u*y + a*n - 2*c*x - b*y

S(SR(W))
-2*c*u*x^2 + (b*n - 2*c)*x + a*u*y + a*n - b*y

Sy(SR(W))
(a*u - b)*y - 2*c*u*x^2 + b*n*x + a*n - 2*c*x

Sy(l)
(u*x + 1)*y + n*x
Sy(q)
(b*x + a)*y + c*x^2

# We eliminate x*y from both l and q:

f = b*l - u*q
# Sy(f)
# (-a*u + b)*y - c*u*x^2 + b*n*x

# We combine W and f to eliminate y from W:

g = W + f

# S(g)
# -3*c*u*x^2 + (2*b*n - 2*c)*x + a*n

# We eliminate y from both l and q:

hh = (u*x + 1)*q - (b*x + a)*l

# S(hh)
# c*u*x^3 + (-b*n + c)*x^2 - a*n*x

# We use g to elimate x^3 from hh:

hh1 =  -3*c*u/gcd(-3*c*u, c*u)*hh -(c*u)/gcd(-3*c*u, c*u)*x*g

# # coefficients
# SR(-3*c*u/gcd(-3*c*u, c*u)).factor()
# -3
# SR((c*u)/gcd(-3*c*u, c*u)).factor()
# 1

# S(hh1).factor()
# x * ((b*n - c)*x + 2*a*n) 

# We obtain a linear expression in x, which we relabel by hh1

hh1 = (b*n - c)*x + 2*a*n

# We use hh1 to eliminate x^2 from both g and hh1:

hh2 = (b*n - c)/gcd((b*n - c), -3*c*u)*g - (-3*c*u)/gcd((b*n - c), -3*c*u)*x*hh1 
# # coefficients:
# SR((b*n - c)/gcd((b*n - c), -3*c*u)).factor()
# b*n - c
# SR((-3*c*u)/gcd((b*n - c), -3*c*u)).factor()
# -3*c*u

# S(hh2)
# (2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2)*x + a*b*n^2 - a*c*n

# We eliminate x^2 from g using hh2:

hh3 = (2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2)/gcd((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2), -3*c*u)*g - (-3*c*u)/gcd((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2), -3*c*u)*x*hh2

# # coefficients:
# SR((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2)/gcd((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2), -3*c*u)).factor()
# 2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2
# SR((-3*c*u)/gcd((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2), -3*c*u)).factor()
# -3*c*u

# S(hh3)
# (4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3)*x + 2*a*b^2*n^3 + 6*a^2*c*n^2*u - 4*a*b*c*n^2 + 2*a*c^2*n

# Finally, we eliminate the x term from both hh2 and hh3:

hh4 = (4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3)/gcd((4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3),(2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2))*hh2 - (2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2)/gcd((4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3),(2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2))*hh3

# # coefficients
# SR((4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3)/gcd((4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3),(2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2))).factor()
# (4*b^2*n^2 + 15*a*c*n*u - 8*b*c*n + 4*c^2)*(b*n - c)
# SR((2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2)/gcd((4*b^3*n^3 + 15*a*b*c*n^2*u - 12*b^2*c*n^2 - 15*a*c^2*n*u + 12*b*c^2*n - 4*c^3),(2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2))).factor()
# 2*b^2*n^2 + 6*a*c*n*u - 4*b*c*n + 2*c^2

# SR(hh4).factor()
# -9*(b^2*n^2 + 4*a*c*n*u - 2*b*c*n + c^2)*a^2*c*n^2*u

# The non-monomial factor is linear in u. Therefore, we obtain a unique solution for u in terms of n:

dictu6a = {u: -(b^2*n^2 - 2*b*c*n + c^2)/(4*a*c*n)}

# # We substitute this value in hh4:
# bool(SR(hh4).substitute(dictu6a) == SR(0))
# True

# Next, we replace this value in hh2, to obtain a constraint on x:

SR(hh2).substitute(dictu6a).factor()
1/2*(b*n*x + 2*a*n - c*x)*(b*n - c)

# The vanishing of hh2 imposes two restrictions:  either
# (b*n - c) == 0, or
# (b*n*x + 2*a*n - c*x) == 0

# The first case can be discarded if we assume genericity of q, whenever the coefficient of b plays no role in the computation of n. This is the case for tangency types (6b) and (5b)  the absence of initial hyperflexes. These are the only potentially liftable cases, pero our computations from earlier.

# Just to be thorough, and to use this tangency type for other combinations, we do analyze both situations:

############
# Option 1 #
############

# We assume (b*n - c) == 0

# This allows us to solve for n:
dictn6a1 = {n: c/b}

# # We check that hh2 vanish:
# bool(SR(hh2).substitute(dictu6a).substitute(dictn6a1) == SR(0))
# True

# We compute the value of u form this choice of n:
dictun6a1 = {n:dictn6a1[n], u: dictu6a[u].substitute(dictn6a1)}

# dictun6a1
# {n: c/b, u: 0}

# This option cannot happen since the value of u becomes 0. This is not allowed!

############
# Option 2 #
############

# We assume (b*n*x + 2*a*n - c*x) == 0

# S(b*n*x + 2*a*n - c*x)
# (b*n - c)*x + 2*a*n

# Since (b*n -c) != 0 by our calculations in Option 1, we can solve for x in terms of n. We incorporate the value of u obtained earlier as well:

dictux6a = {x: -  2*a*n/(b*n - c), u: dictu6a[u].factor()}

# dictux6a
# {x: -2*a*n/(b*n - c), u: -1/4*(b*n - c)^2/(a*c*n)}

# # We substitute back in hh3 to check it vanishes:
# bool(SR(hh3).substitute(dictux6a) == SR(0))
# True

# # We substitute back in hh2 to check it vanishes:
# bool(SR(hh2).substitute(dictux6a) == SR(0))
# True

# # We substitute back in hh1 to check it vanishes:
# bool(SR(hh1).substitute(dictux6a) == SR(0))
# True

# # We substitute back in hh to check it vanishes:
# bool(SR(hh).substitute(dictux6a) == SR(0))
# True

# We substitute in q, l and W to get restrictions on y:
SR(q).substitute(dictux6a).factor()
-(b^2*n^2*y - 4*a*c*n^2 - c^2*y)*a/(b*n - c)^2

SR(W).substitute(dictux6a).factor()
-1/4*(b^2*n^2*y - 4*a*c*n^2 - c^2*y)*(b*n + c)/((b*n - c)*c*n)

SR(l).substitute(dictux6a).factor()
1/2*(b^2*n^2*y - 4*a*c*n^2 - c^2*y)/((b*n - c)*c)

# We record the non-monomial factor (it's the same for all three polynomials):
qlW = (b^2*n^2*y - 4*a*c*n^2 - c^2*y)

# We get (b^2*n^2 - c^2) ! = 0 and
dicty6a = {y: 4*a*c*n^2/(b^2*n^2 - c^2)}

# In particular, n != \pm c/b. This condition is achieved for generic sextics q.

dictuxy6a = {u: dictux6a[u], x: dictux6a[x], y: SR(4*a*c*n^2/(b^2*n^2 - c^2)).factor()}

# dictuxy6a
# {x: -2*a*n/(b*n - c),
#  y: 4*a*c*n^2/((b*n + c)*(b*n - c)),
#  u: -1/4*(b*n - c)^2/(a*c*n)}

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictuxy6a).expand().factor()
# 8*a^3*c*n^3/(b*n - c)^2

# The initial of the Jacobian is a monomial up to the factor (b*n-c), which does not vanish if q is generic. Therefore, the lifting from initial forms to parameters is unique.

# CONCLUSION: The local lifting multiplicity for  (6aH) tangencies is unique.

# REMARK: The calculation for (4a) can be obtained from (6a) if we set b==0.


#######################
# DIAGONAL TANGENCIES #
#######################

# We use 'a', 'c' for the coefficients of type (4) tangencies, and add 'b' when the tangency becomes of type (6).

#############
# Type (4a) #
#############

q = a + c*x*y 
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [u*y + n u*x + 1]
# [    c*y     c*x]

W = M.det()
# W
# c*n*x + (-c)*y

SR(W).factor()
(n*x - y)*c

# We use W to solve for y:

dictY = {y: n*x}

# # We check that W vanishes:
# bool(SR(W).substitute(dictY) == SR(0))
# True

# We substitute in l and q:
lx = SR(l).substitute(dictY)
qx = SR(q).substitute(dictY)
 
# lx.factor()
# (u*x + 2)*n*x

# qx.factor()
# c*n*x^2 + a

# lx gives a unique value for x:
dictx4aD = {x: -2/u}

# We sub this value back in y:
dictxy4aD = {x:dictx4aD[x], y:SR(dictY[y]).substitute(dictx4aD)}

# dictxy4aD
# {x: -2/u, y: -2*n/u}

# # We check that l and W vanish:
# all([bool(SR(l).substitute(dictxy4aD)==SR(0)), bool(SR(W).substitute(dictxy4aD)==SR(0))])
# True

# We substitue
# SR(q).substitute(dictxy4aD).factor()
# (a*u^2 + 4*c*n)/u^2

dictn4aD = {n: - a*u^2/(4*c)}

# We get a unique value for n given u.
dictxyn4aD = {x: dictxy4aD[x], y: dictxy4aD[y].substitute(dictn4aD), n: dictn4aD[n]}

# dictxyn4aD
# {x: -2/u, n: -1/4*a*u^2/c, y: 1/2*a*u/c}

# # We check that q vanishes:
# bool(SR(q).substitute(dictxyn4aD)==SR(0))
# True

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictxyn4aD).expand().factor()
# a^2*u


#############
# Type (6a) #
#############

q = a + c*x*y +  b*x
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [u*y + n u*x + 1]
# [c*y + b     c*x]

W = M.det()
# W
# c*n*x + (-b)*u*x + (-c)*y - b

# S(SR(W))
# (c*n - b*u)*x - c*y - b

# We use W to solve for y:

dictY = {y: ((c*n - b*u)*x  - b)/c}

# # We check that W vanishes:
# bool(SR(W).substitute(dictY) == SR(0))
# True

# We substitute in l and q:
lx = SR(l).substitute(dictY)
qx = SR(q).substitute(dictY)
 
# lx.factor()
# (c*n*u*x^2 - b*u^2*x^2 + 2*c*n*x - 2*b*u*x - b)/c

# We record the non-monomial factors:
lx1 = (c*n*u*x^2 - b*u^2*x^2 + 2*c*n*x - 2*b*u*x - b)

# S(lx1)
# (c*n*u - b*u^2)*x^2 + (2*c*n - 2*b*u)*x - b

# qx.factor()
# c*n*x^2 - b*u*x^2 + a

qx1 = c*n*x^2 - b*u*x^2 + a

# S(qx1)
# (c*n - b*u)*x^2 + a

# We eliminate the x^2 term from both qx1 and lx1:

g =  (c*n - b*u)/gcd((c*n - b*u), (c*n*u - b*u^2))*lx1 - (c*n*u - b*u^2)/gcd((c*n - b*u), (c*n*u - b*u^2))*qx1

# # coefficients:
# SR((c*n - b*u)/gcd((c*n - b*u), (c*n*u - b*u^2))).factor()
# -1
# SR((c*n*u - b*u^2)/gcd((c*n - b*u), (c*n*u - b*u^2))).factor()
# -u

# S(g)
# (-2*c*n + 2*b*u)*x + a*u + b

# We eliminate x^2 from qx1:

f = (c*n - b*u)/gcd((c*n - b*u), (-2*c*n + 2*b*u))*x*g - (-2*c*n + 2*b*u)/gcd((c*n - b*u), (-2*c*n + 2*b*u))*qx1

# # coefficients:
# SR((c*n - b*u)/gcd((c*n - b*u), (-2*c*n + 2*b*u))).factor()
# -1
# SR((-2*c*n + 2*b*u)/gcd((c*n - b*u), (-2*c*n + 2*b*u))).factor()
# 2

# S(f)
# (-a*u - b)*x - 2*a

# We eliminate x from both g and f:

hh = (-2*c*n + 2*b*u)/gcd((-2*c*n + 2*b*u), (-a*u - b))*f - (-a*u - b)/gcd((-2*c*n + 2*b*u), (-a*u - b))*g

# # coefficients:
# SR((-2*c*n + 2*b*u)/gcd((-2*c*n + 2*b*u), (-a*u - b))).factor()
# -2*c*n + 2*b*u
# SR((-a*u - b)/gcd((-2*c*n + 2*b*u), (-a*u - b))).factor()
# -a*u - b

S(hh)
a^2*u^2 + 4*a*c*n - 2*a*b*u + b^2

# We express n in terms of u to simplify the computation of x:
dictn6aD = {n: -(a^2*u^2  - 2*a*b*u + b^2)/( 4*a*c)}

# We check hh vanishes:
bool(SR(hh).substitute(dictn6aD) == SR(0))
True

# # We sub this value back in g and f:
# SR(g).substitute(dictn6aD).factor()
# 1/2*(a*u*x + b*x + 2*a)*(a*u + b)/a

# SR(f).substitute(dictn6aD).factor()
# -a*u*x - b*x - 2*a

# S(SR(f).substitute(dictn6aD))
# (-a*u - b)*x - 2*a

# We need to assume u != -b/a.

dictxn6aD = {x: 2*a/(-a*u - b), n: dictn6aD[n]}

# # We check g and f vanish:
# all([bool(SR(f).substitute(dictxn6aD) == SR(0)), bool(SR(g).substitute(dictxn6aD) == SR(0))])
# True

# # We sub back in q, l:
# SR(q).substitute(dictxn6aD).factor()
# (a*u - 2*c*y - b)*a/(a*u + b)

# SR(l).substitute(dictxn6aD).factor()
# 1/2*(a*u - 2*c*y - b)*(a*u - b)/((a*u + b)*c)

dictxny6aD = {x: dictxn6aD[x].factor(), n: dictxn6aD[n].factor(), y: (a*u - b)/(2*c)}
# dictxny6aD
# {x: -2*a/(a*u + b), y: 1/2*(a*u - b)/c, n: -1/4*(a*u - b)^2/(a*c)}

# # We check q, l, W vanish:
# all([bool(SR(q).substitute(dictxny6aD) == SR(0)), bool(SR(l).substitute(dictxny6aD) == SR(0)), bool(SR(W).substitute(dictxny6aD) == SR(0))])
# True


# # Check the Jacobian does not vanish:
# JacM = jacobian((l,q,W), (x,y,n))
# # SR(det(JacM)).substitute(dictxyn4aD).expand().factor()
# # 2*(a*u + 2*b)*c/u

# # Conclusion: We need the condition that (a*u - b) != 0.

# WARNING: We cannot solve for $n$ since the value of u cannot be determined from any other tangency point. This forces u to have two solutions. We obtain these two solutions by solving the equation hh for u and replacing the two values of u in 'dictxny6aD':

# solve([hh], u)
# [u == (b - 2*sqrt(-a*c*n))/a, u == (b + 2*sqrt(-a*c*n))/a]

dictu6aD0 = {u: (b - 2*sqrt(-a*c*n))/a}
dictxuy6aD0 = {u: dictu6aD0[u], x: SR(dictxny6aD[x]).substitute(dictu6aD0).factor(), y: SR(dictxny6aD[y]).substitute(dictu6aD0).factor()}

dictu6aD1 = {u:  (b + 2*sqrt(-a*c*n))/a}
dictxuy6aD1 = {u: dictu6aD1[u], x: SR(dictxny6aD[x]).substitute(dictu6aD1).factor(), y: SR(dictxny6aD[y]).substitute(dictu6aD1).factor()}

# dictxuy6aD0
# {x: -a/(b - sqrt(-a*c*n)), y: -sqrt(-a*c*n)/c, u: (b - 2*sqrt(-a*c*n))/a}

# dictxuy6aD1
# {x: -a/(b + sqrt(-a*c*n)), y: sqrt(-a*c*n)/c, u: (b + 2*sqrt(-a*c*n))/a}

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictxuy6aD0).expand().factor()
# -2*(2*a*b*c*n - sqrt(-a*c*n)*a*c*n + sqrt(-a*c*n)*b^2)*a/(b - sqrt(-a*c*n))^2

# SR(det(JacM)).substitute(dictxuy6aD1).expand().factor()
# -2*(2*a*b*c*n + sqrt(-a*c*n)*a*c*n - sqrt(-a*c*n)*b^2)*a/(b + sqrt(-a*c*n))^2



##############################################################################
# CASE TWO: Exactly one tangency point on a leg of $\Lambda$ adjacent to $P$ #
##############################################################################

# We assume the second tangency point lies on the horizontal leg. This forces the tangency at the vertex to be vertical or diagonal.

# 1) If the vertex is (4V), we have a type 3c tangency or a type (2F), (2C), (2D) or (2E) tangency.
# 2) If the vertex is (6aD1) or (4D), we have a type (3c) tangency or a type (2G), (2B), (2E) or (2D).

# We do the calculation for each tangency type, and later combine them:

# We use 'a', 'b', 'c' for the coefficients of type (2) tangencies, and add 'd' for the type (4) tangency. We add 'k' for the type (6) tangency. We need this to compute the Jacobian of the pair. The vertices of the edge carrying the tangency are called a, c. 

# We computed all the horizontal type 2 tangencies in 'type2HorizontalTop.sage'


#######################
# TYPE (2) HORIZONTAL #
#######################

#############
# Type (2C) #
#############

q = a*x*y + b*x^2*y + c*x^3*y^2
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                         u*x]
# [3*c*x^2*y^2 + 2*b*x*y + a*y     2*c*x^3*y + b*x^2 + a*x]

W = M.det()
# W
# (-c)*u*x^3*y^2 + 2*c*n*x^3*y + (-b)*u*x^2*y + b*n*x^2 + a*n*x

# SR(W).factor()
# -(c*u*x^2*y^2 - 2*c*n*x^2*y + b*u*x*y - b*n*x - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*n*x^2 - b*u*x - a*u)*n*x/u^2

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*n*x^2 - 2*b*u*x - a*u)*n*x/u

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*n*x^2 - 2*b*u*x - a*u)
q1 = (c*n*x^2 - b*u*x - a*u)

# We eliminate x^2 from both polynomials:

gg = W1 - 3*q1

# SR(gg).factor()
# (b*x + 2*a)*u

# We solve for x:
dictx2c = {x: -2*a/b}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2c)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2c).factor()
# -2*(4*a*c*n + b^2*u)*a^2*n/(b^3*u^2)

# SR(Wx).substitute(dictx2c).factor()
# 6*(4*a*c*n + b^2*u)*a^2*n/(b^3*u)

dictxu2c = {x: dictx2c[x], u: -(4*a*c*n)/b^2}

dictxuy2c = {y: SR(dictY2[y].substitute(dictxu2c).factor()), x: dictxu2c[x], u: dictxu2c[u]}

# dictxuy2c
# {x: -2*a/b, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2c) == SR(0)), bool(SR(l).substitute(dictxuy2c) == SR(0)), bool(SR(W).substitute(dictxuy2c) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2C will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -4*a*c*n/b^2
# from here we get a unique expression for n. So the lifting multiplicity is 1.


#############
# Type (2F) #
#############

q = a*x*y + b*x^2*y^2 +  c*x^3*y^2
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                      u*y + n                           u*x]
# [3*c*x^2*y^2 + 2*b*x*y^2 + a*y   2*c*x^3*y + 2*b*x^2*y + a*x]

W = M.det()
# W
# (-c)*u*x^3*y^2 + 2*c*n*x^3*y + 2*b*n*x^2*y + a*n*x

# SR(W).factor()
# -(c*u*x^2*y^2 - 2*c*n*x^2*y - 2*b*n*x*y - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*n*x^2 + b*n*x - a*u)*n*x/u^2

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*n*x^2 + 2*b*n*x - a*u)*n*x/u

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*n*x^2 + 2*b*n*x - a*u)
q1 = (c*n*x^2 + b*n*x - a*u)

gg = W1 - 3*q1
# S(gg)
# -b*n*x + 2*a*u

# We solve for x:
dictx2f = {x: 2*a*u/(b*n)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2f)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2f).factor()
# 2*(b^2*n + 4*a*c*u)*a^2/(b^3*n)

# SR(Wx).substitute(dictx2f).factor()
# -6*(b^2*n + 4*a*c*u)*a^2*u/(b^3*n)

dictu2f = {u: -(b^2*n)/(4*a*c)}
dictxu2f = {x: dictx2f[x].substitute(dictu2f), u: dictu2f[u]}


dictxuy2f = {y: SR(dictY2[y]).substitute(dictxu2f).factor(), x: SR(dictxu2f[x]).factor(), u: dictxu2f[u]}

# dictxuy2f
# {x: -1/2*b/c, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2f) == SR(0)), bool(SR(l).substitute(dictxuy2f) == SR(0)), bool(SR(W).substitute(dictxuy2f) == SR(0))])
# True

# The pair (n,u) must satisfy (b^2*n + 4*a*c*u) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2C will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -1/4*b^2*n/(a*c)
# from here we get a unique expression for n. So the lifting multiplicity is 1.


#############
# Type (2D) #
#############

q = a*x*y + b*x^2*y +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                u*y + n                     u*x]
# [3*c*x^2 + 2*b*x*y + a*y             b*x^2 + a*x]

W = M.det()
# W
# (-3*c)*u*x^3 + (-b)*u*x^2*y + b*n*x^2 + a*n*x

# SR(W).factor()
# -(3*c*u*x^2 + b*u*x*y - b*n*x - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u*x^2 - b*n*x - a*n)*x/u

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u*x^2 - 2*b*n*x - a*n)*x

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u*x^2 - 2*b*n*x - a*n)
q1 = (c*u*x^2 - b*n*x - a*n)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# b*n*x + 2*a*n

# We solve for x:
dictx2d = {x: -2*a*n/(b*n)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2d)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2d).factor()
# -2*(b^2*n + 4*a*c*u)*a^2/(b^3*u)

# SR(Wx).substitute(dictx2d).factor()
# 6*(b^2*n + 4*a*c*u)*a^2/b^3

dictu2d = {u: -(b^2*n)/(4*a*c)}
dictxu2d = {x: dictx2d[x].substitute(dictu2d), u: dictu2d[u]}

dictxuy2d = {y: SR(dictY2[y]).substitute(dictxu2d).factor(), x: SR(dictxu2d[x]).factor(), u: dictxu2d[u]}

# dictxuy2d
# {x: -2*a/b, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2d) == SR(0)), bool(SR(l).substitute(dictxuy2d) == SR(0)), bool(SR(W).substitute(dictxuy2d) == SR(0))])
# True

# The pair (n,u) must satisfy (b^2*n + 4*a*c*u) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2C will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -1/4*b^2*n/(a*c)
# from here we get a unique expression for n. So the lifting multiplicity is 1.



#############
# Type (2E) #
#############

q = a*x*y + b*x^2 +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [              u*y + n                   u*x]
# [3*c*x^2 + 2*b*x + a*y                   a*x]

W = M.det()
# W
# (-3*c)*u*x^3 + (-2*b)*u*x^2 + a*n*x

# SR(W).factor()
# -(3*c*u*x^2 + 2*b*u*x - a*n)*x
 
# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u*x^2 + b*u*x - a*n)*x/u

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u*x^2 + 2*b*u*x - a*n)*x

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u*x^2 + 2*b*u*x - a*n)
q1 = (c*u*x^2 + b*u*x - a*n)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# -b*u*x + 2*a*n

# We solve for x:
dictx2e = {x: 2*a*n/(b*u)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2e)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2e).factor()
# 2*(4*a*c*n + b^2*u)*a^2*n^2/(b^3*u^3)

# SR(Wx).substitute(dictx2e).factor()
# -6*(4*a*c*n + b^2*u)*a^2*n^2/(b^3*u^2)

# We solve for u in n:

dictu2e = {u: -4*a*c*n/b^2}
dictxu2e = {x: dictx2e[x].substitute(dictu2e), u: dictu2e[u]}

dictxuy2e = {y: SR(dictY2[y]).substitute(dictxu2e).factor(), x: SR(dictxu2e[x]).factor(), u: dictxu2e[u]}

# dictxuy2e
# {x: -1/2*b/c, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2e) == SR(0)), bool(SR(l).substitute(dictxuy2e) == SR(0)), bool(SR(W).substitute(dictxuy2e) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2C will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -4*a*c*n/b^2
# from here we get a unique expression for n. So the lifting multiplicity is 1.



#############
# Type (2B) #
#############

q = a*x*y^3 + b*x^2*y^2 +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                         u*x]
# [2*b*x*y^2 + a*y^3 + 3*c*x^2       2*b*x^2*y + 3*a*x*y^2]

W = M.det()
# W
# 2*a*u*x*y^3 + (-3*c)*u*x^3 + 2*b*n*x^2*y + 3*a*n*x*y^2

# SR(W).factor()
# (2*a*u*y^3 - 3*c*u*x^2 + 2*b*n*x*y + 3*a*n*y^2)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u^3*x^2 + b*n^2*u*x - a*n^3)*x/u^3


Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u^3*x^2 + 2*b*n^2*u*x - a*n^3)*x/u^2


# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u^3*x^2 + 2*b*n^2*u*x - a*n^3)
q1 = (c*u^3*x^2 + b*n^2*u*x - a*n^3)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# -b*u*x + 2*a*n

# We solve for x:
dictx2b = {x: 2*a*n/(b*u)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2b)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2b).factor()
# 2*(b^2*n + 4*a*c*u)*a^2*n^3/(b^3*u^4)

# SR(Wx).substitute(dictx2b).factor()
# -6*(b^2*n + 4*a*c*u)*a^2*n^3/(b^3*u^3)

# We solve for u in n:

dictu2b = {u: -(b^2*n)/(4*a*c)}
dictxu2b = {x: dictx2b[x].substitute(dictu2b), u: dictu2b[u]}

dictxuy2b = {y: SR(dictY2[y]).substitute(dictxu2b).factor(), x: SR(dictxu2b[x]).factor(), u: dictxu2b[u]}

# dictxuy2b
# {x: -8*a^2*c/b^3, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2b) == SR(0)), bool(SR(l).substitute(dictxuy2b) == SR(0)), bool(SR(W).substitute(dictxuy2b) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*u + b^2*n) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2B will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -1/4*b^2*n/(a*c)
# from here we get a unique expression for n. So the lifting multiplicity is 1.


#############
# Type (2G) #
#############

q = a*x*y^3 + b*x^2*y +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  u*y + n                       u*x]
# [a*y^3 + 3*c*x^2 + 2*b*x*y         3*a*x*y^2 + b*x^2]

W = M.det()
# W
# 2*a*u*x*y^3 + (-3*c)*u*x^3 + (-b)*u*x^2*y + 3*a*n*x*y^2 + b*n*x^2

# SR(W).factor()
# (2*a*u*y^3 - 3*c*u*x^2 - b*u*x*y + 3*a*n*y^2 + b*n*x)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u^3*x^2 - b*n*u^2*x - a*n^3)*x/u^3

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u^3*x^2 - 2*b*n*u^2*x - a*n^3)*x/u^2

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u^3*x^2 - 2*b*n*u^2*x - a*n^3)
q1 = (c*u^3*x^2 - b*n*u^2*x - a*n^3)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# b*n*u^2*x + 2*a*n^3
 
# We solve for x:
dictx2g = {x: - 2*a*n^3 /(b*n*u^2)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2g)==SR(0))
# True

# # We substitute back in qx and Wx:
# SR(qx).substitute(dictx2g).factor()
# -2*(4*a*c*n + b^2*u)*a^2*n^5/(b^3*u^6)

# SR(Wx).substitute(dictx2g).factor()
# 6*(4*a*c*n + b^2*u)*a^2*n^5/(b^3*u^5)

# We solve for u in n:

dictu2g = {u: -(4*a*c*n)/(b^2)}
dictxu2g = {x: dictx2g[x].substitute(dictu2g), u: dictu2g[u]}

dictxuy2g = {y: SR(dictY2[y]).substitute(dictxu2g).factor(), x: SR(dictxu2g[x]).factor(), u: dictxu2g[u]}

# dictxuy2g
# {x: -1/8*b^3/(a*c^2), y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2g) == SR(0)), bool(SR(l).substitute(dictxuy2g) == SR(0)), bool(SR(W).substitute(dictxuy2g) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. For 6a and 4a diagonal, the variable n is rational  in u, so expressing u in terms of n for 2G will give us a quadratic polynomial in u that must vanish. This should give us multiplicity 2 for the diagonal case.

# Since for 4 horizontal we have $u = -c/(4*a*n)$, the transformation  x <--> y turns (u,n) <--> (u/n, 1/n). this says we get u/n = -c*n/(4*a). The expression  for u in terms of n arising from 4v says that
# u = -c*n^2/(4*a) == -4*a*c*n/b^2
# from here we get a unique expression for n. So the lifting multiplicity is 1.


#############
# Type (5a) #
#############

# The computation was done earlier.

q = b + a*x  +  c*y
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [u*y + n u*x + 1]
# [      a       c]

W = M.det()
# W
# (-a)*u*x + c*u*y + c*n - a

# The solutions are subject to the constraint
# b^2*u^2 + (-2*b*c*n - 2*a*b)*u + c^2*n^2 - 2*a*c*n + a^2 == 0 

# We record this polynomial:
g = b^2*u^2 + (-2*b*c*n - 2*a*b)*u + c^2*n^2 - 2*a*c*n + a^2

# We rewrite this as a polynomial in u and n/u, substituting $n$ by $u*k$ where $k=n/u$.

guk = SR(g).expand().substitute({n: u*k})

Tu(guk)
(c^2*k^2 - 2*b*c*k + b^2)*u^2 + (-2*a*c*k - 2*a*b)*u + a^2

solve([guk], u)
[u == (a*b*k + a*c - 2*sqrt(b*c*k)*a)/(b^2*k^2 - 2*b*c*k + c^2), u == (a*b*k + a*c + 2*sqrt(b*c*k)*a)/(b^2*k^2 - 2*b*c*k + c^2)]

# We write down the two solutions. The expressions will involve the parameter 'k', corresponding to $n/u$.

dictu5aT0 = {u: (a*b*k + a*c - 2*sqrt(b*c*k)*a)/(b^2*k^2 - 2*b*c*k + c^2)}

dictxyu5aT0 = {u: dictu5aT0[u].factor(), x:dictxy5a[x].substitute({n:u*k}).substitute(dictu5aT0).factor(), y:dictxy5a[y].substitute({n:u*k}).substitute(dictu5aT0).factor()}

# dictxyu5aT0
# {x: -1/2*(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k + 2*sqrt(b*c*k)*c*k + b*c + c^2 - 2*sqrt(b*c*k)*b)/((b*k + c - 2*sqrt(b*c*k))*a),
#  y: 1/2*(b^2*k^2 - b*c*k^2 - b^2*k - 2*b*c*k - c^2*k + 2*sqrt(b*c*k)*c*k - b*c + c^2 + 2*sqrt(b*c*k)*b)/((b*k + c - 2*sqrt(b*c*k))*c),
#  u: (b*k + c - 2*sqrt(b*c*k))*a/(b*k - c)^2}

dictu5aT1 = {u: (a*b*k + a*c + 2*sqrt(b*c*k)*a)/(b^2*k^2 - 2*b*c*k + c^2)}

dictxyu5aT1 = {u: dictu5aT1[u].factor(), x:dictxy5a[x].substitute({n:u*k}).substitute(dictu5aT1).factor(), y:dictxy5a[y].substitute({n:u*k}).substitute(dictu5aT1).factor()}

# dictxyu5aT1
# {x: -1/2*(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k - 2*sqrt(b*c*k)*c*k + b*c + c^2 + 2*sqrt(b*c*k)*b)/((b*k + c + 2*sqrt(b*c*k))*a),
#  y: 1/2*(b^2*k^2 - b*c*k^2 - b^2*k - 2*b*c*k - c^2*k - 2*sqrt(b*c*k)*c*k - b*c + c^2 - 2*sqrt(b*c*k)*b)/((b*k + c + 2*sqrt(b*c*k))*c),
#  u: (b*k + c + 2*sqrt(b*c*k))*a/(b*k - c)^2}


# We check the Jacobian does not vanish for these two tuples:

JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute({n:k*u}).substitute(dictxyu5aT0).factor()
# -(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k + 2*sqrt(b*c*k)*c*k + b*c + c^2 - 2*sqrt(b*c*k)*b)*a*c/(b*k - c)^2

# We attempt to simplify this expression:
JacMtest = SR(-(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k + 2*sqrt(b*c*k)*c*k + b*c + c^2 - 2*sqrt(b*c*k)*b)*a*c/(b*k - c)^2)
test = SR(-(c*(b*k-c)^2+(b-k*c)*(c-sqrt(b*c*k))^2)*a/(b*k - c)^2)
bool(JacMTest == test)
Ture

# SR(det(JacM)).substitute({n:k*u}).substitute(dictxyu5aT1).factor()
# -(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k - 2*sqrt(b*c*k)*c*k + b*c + c^2 + 2*sqrt(b*c*k)*b)*a*c/(b*k - c)^2
# JacM2Test = SR(-(b^2*k^2 - b*c*k^2 + b^2*k - 2*b*c*k - c^2*k - 2*sqrt(b*c*k)*c*k + b*c + c^2 + 2*sqrt(b*c*k)*b)*a*c/(b*k - c)^2)
# test2 = SR(-(c*(b*k-c)^2+(b-k*c)*(c+sqrt(b*c*k))^2)*a/(b*k - c)^2)
# bool(JacM2Test == test2)
# True

# CONCLUSION: the Jacobian will be block lower triangular. The blocks in the diagonal record the Jacobian for the system of the points P and P', respectively. Both are non-vanishing, so the lifting is unique. 

#######################
# VERTICAL TANGENCIES #
#######################

#############
# Type (4a) #
#############

q = a*x + d*y^2
l = y+ n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()
# W
# 2*d*u*y^2 + (-a)*u*x + 2*d*n*y - a

# SR(W).factor()
# 2*d*u*y^2 - a*u*x + 2*d*n*y - a

# We express x as a Laurent monomial in u, n,y:

dictX4V = {x: (2*d*u*y^2  + 2*d*n*y - a)/(a*u)}

# We substitute in W to verify it vanishes:
bool(SR(W).substitute(dictX4V) == SR(0))
True

# We substitute in q and l:
qy = SR(q).substitute(dictX4V)
ly = SR(l).substitute(dictX4V)

# SR(qy).factor()
# (3*d*u*y^2 + 2*d*n*y - a)/u
# SR(ly).factor()
# (2*d*u^2*y^3 + 4*d*n*u*y^2 + 2*d*n^2*y - a*n)/(a*u)

# We collect the non-monomial factors:
ly1 = 2*d*u^2*y^3 + 4*d*n*u*y^2 + 2*d*n^2*y - a*n
qy1 = (3*d*u*y^2 + 2*d*n*y - a)

gg = 2*d*u^2/gcd(2*d*u^2,  3*d*u)*qy1*y - 3*d*u/gcd(2*d*u^2,  3*d*u)*ly1

# # coefficients
# SR(2*d*u^2/gcd(2*d*u^2,  3*d*u)).factor()
# 2*u
# SR(3*d*u/gcd(2*d*u^2,  3*d*u)).factor()
# 3

# Sy(gg)
# -8*d*n*u*y^2 + (-6*d*n^2 - 2*a*u)*y + 3*a*n

# We eliminate y^2 from qy1 and gg:

f = -8*d*n*u/gcd(-8*d*n*u,3*d*u)*qy1 - 3*d*u/gcd(-8*d*n*u,3*d*u)*gg

# # coefficients
# SR(-8*d*n*u/gcd(-8*d*n*u,3*d*u)).factor()
# -8*n
# SR(3*d*u/gcd(-8*d*n*u,3*d*u)).factor()
# 3

# Sy(f)
# (2*d*n^2 + 6*a*u)*y - a*n

# We express y in terms of u and n:
dicty4V = {y: a*n/(2*d*n^2 + 6*a*u)}

# # We check that f vanishes:
# bool(SR(f).substitute(dicty4V) == SR(0))
# True

# We eliminate y^2 from  gg:

hh = (2*d*n^2 + 6*a*u)/gcd((2*d*n^2 + 6*a*u),-8*d*n*u)*gg - (-8*d*n*u)/gcd((2*d*n^2 + 6*a*u),-8*d*n*u)*f*y

# # coefficients
# SR((2*d*n^2 + 6*a*u)/gcd((2*d*n^2 + 6*a*u),-8*d*n*u)).factor()
# d*n^2 + 3*a*u
# SR((-8*d*n*u)/gcd((2*d*n^2 + 6*a*u),-8*d*n*u)).factor()
# -4*d*n*u

# Sy(hh)
# (-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2)*y + 3*a*d*n^3 + 9*a^2*n*u

# We eliminate y from both hh and f:

hh1 = (-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2)/gcd((-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2), (2*d*n^2 + 6*a*u))*f - (2*d*n^2 + 6*a*u) / gcd((-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2), (2*d*n^2 + 6*a*u))*hh

# # coefficients
# SR((-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2)/gcd((-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2), (2*d*n^2 + 6*a*u))).factor()
# -3*d^2*n^4 - 12*a*d*n^2*u - 3*a^2*u^2
# SR((2*d*n^2 + 6*a*u) / gcd((-6*d^2*n^4 - 24*a*d*n^2*u - 6*a^2*u^2), (2*d*n^2 + 6*a*u))).factor()
# d*n^2 + 3*a*u

# SR(hh1).factor()
# -6*(d*n^2 + 4*a*u)*a^2*n*u

# We solve u in terms of n:
dictu4V = {u: -d*n^2/(4*a)}

dictuxy4V = {x: SR(dictX4V[x]).substitute(dicty4V).substitute(dictu4V).factor(), u: dictu4V[u], y: SR(dicty4V[y]).substitute(dictu4V)}

# dictuxy4V 
# {x: -4*a/(d*n^2), y: 2*a/(d*n), u: -1/4*d*n^2/a}

# We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictuxy4V) == SR(0)), bool(SR(l).substitute(dictuxy4V) == SR(0)), bool(SR(W).substitute(dictuxy4V) == SR(0))])
# True


# # Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictuxy4V).expand().factor()
# 8*a^3/(d*n^2)

# The Jacobian does not vanish, se we have a unique lifting.


#######################
# DIAGONAL TANGENCIES #
#######################


#############
# Type (4a) #
#############

q = a*x*y + d
l = y+ n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()
# W
# a*n*x + (-a)*y

# S(SR(W))
# a*n*x - a*y

# We use W to solve for x:

dictX4aD = {x: (a*y)/(a*n)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictX4aD) == SR(0))
# True

# We substitute in l and q:
ly = SR(l).substitute(dictX4aD)
qy = SR(q).substitute(dictX4aD)
 
# ly.factor()
# (u*y + 2*n)*y/n

# We record the non-monomial factors:
ly1 = (u*y + 2*n)

# Sy(ly1)
# u*y + 2*n

# We solve for y:
dictY4aD = {y: -2*n/u}

# qy.factor()
# (a*y^2 + d*n)/n

qy1 = (a*y^2 + d*n)

# Sy(qy1)
# a*y^2 + d*n

# We eliminate the y^2 term from both qx1 and lx1:

g = (a)/gcd( a, u)*ly1*y - u/gcd( a, u)*qy1

# # coefficients:
# SR( (a)/gcd( a, u)).factor()
# a
# SR(u/gcd( a, u)).factor()
# u

# Sy(g)
# 2*a*n*y - d*n*u

# We eliminate y from both ly1 and g:
f = 2*a*n/gcd(2*a*n, u)*ly1 - u/gcd(2*a*n, u)*g

# # coefficients:
# SR(2*a*n/gcd(2*a*n, u)).factor()
# 2*a*n
# SR(u/gcd(2*a*n, u)).factor()
# u

# SR(f).factor()
# d*n*u^2 + 4*a*n^2
# (d*u^2 + 4*a*n)*n

# We record the non-monomial factor:
hh = (d*u^2 + 4*a*n)

# # We solve for u:
# solve([hh],u)
# [u == -2*sqrt(-a*n/d), u == 2*sqrt(-a*n/d)]

# We have two solutions in u.


############
# Option 1 #
############

dictu4aD0 = {u: -2*sqrt(-a*n/d)}
dictuy4aD0 = {u: dictu4aD0[u], y: SR(dictY4aD[y]).substitute(dictu4aD0)}
dictuyx4aD0 = {u: dictuy4aD0[u], y: SR(dictuy4aD0[y]).factor(), x: SR(dictX4aD[x]).substitute(dictuy4aD0).factor()}

# dictuyx4aD0
# {x: 1/sqrt(-a*n/d), y: n/sqrt(-a*n/d), u: -2*sqrt(-a*n/d)}


# We check these values solve q == l == W == 0:
# all([bool(SR(q).substitute(dictuyx4aD0) == SR(0)), bool(SR(l).substitute(dictuyx4aD0) == SR(0)), bool(SR(W).substitute(dictuyx4aD0) == SR(0))])
# True

# We compute the Jacobian of the system with respect to the variables (x,y,u).

# # Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictuyx4aD0).expand().factor()
# 2*a*d*n/sqrt(-a*n/d)

# The Jacobian does not vanish, se we have a unique lifting.

############
# Option 2 #
############

dictu4aD1 = {u: 2*sqrt(-a*n/d)}
dictuy4aD1 = {u: dictu4aD1[u], y: SR(dictY4aD[y]).substitute(dictu4aD1)}
dictuyx4aD1 = {u: dictuy4aD1[u], y: SR(dictuy4aD1[y]).factor(), x: SR(dictX4aD[x]).substitute(dictuy4aD1).factor()}

# dictuyx4aD1
# {x: -1/sqrt(-a*n/d), y: -n/sqrt(-a*n/d), u: 2*sqrt(-a*n/d)}

# We check these values solve q == l == W == 0:
# all([bool(SR(q).substitute(dictuyx4aD1) == SR(0)), bool(SR(l).substitute(dictuyx4aD1) == SR(0)), bool(SR(W).substitute(dictuyx4aD1) == SR(0))])
# True

# # Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictuyx4aD1).expand().factor()
# -2*a*d*n/sqrt(-a*n/d)

# The Jacobian does not vanish, se we have a unique lifting.


#############
# Type (6a) #
#############

q = a*x*y + d + k*y
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [u*y + n u*x + 1]
# [    a*y a*x + k]
W = M.det()
# W
# a*n*x + k*u*y + k*n + (-a)*y

# S(SR(W))
# a*n*x + k*u*y + k*n - a*y

# We use W to solve for x:

dictX6aD = {x: -(k*u*y + k*n - a*y)/(a*n)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictX6aD) == SR(0))
# True

# We substitute in l and q:
ly = SR(l).substitute(dictX6aD)
qy = SR(q).substitute(dictX6aD)
 
# ly.factor()
# -(k*u^2*y^2 + 2*k*n*u*y - a*u*y^2 + k*n^2 - 2*a*n*y)/(a*n)

# We record the non-monomial factors:
ly1 = (k*u^2*y^2 + 2*k*n*u*y - a*u*y^2 + k*n^2 - 2*a*n*y)

# Sy(ly1)
# (k*u^2 - a*u)*y^2 + (2*k*n*u - 2*a*n)*y + k*n^2

# qy.factor()
# -(k*u*y^2 - a*y^2 - d*n)/n

qy1 = (k*u*y^2 - a*y^2 - d*n)

# Sy(qy1)
# (k*u - a)*y^2 - d*n

# We eliminate the y^2 term from both qx1 and lx1:

g = (k*u - a)/gcd((k*u - a), (k*u^2 - a*u))*ly1 - (k*u^2 - a*u)/gcd((k*u - a), (k*u^2 - a*u))*qy1

# # coefficients:
# SR((k*u - a)/gcd((k*u - a), (k*u^2 - a*u))).factor()
# 1
# SR((k*u^2 - a*u)/gcd((k*u - a), (k*u^2 - a*u))).factor()
# u

# Sy(g)
# (2*k*n*u - 2*a*n)*y + k*n^2 + d*n*u

# We eliminate y^2 from qy1:
f = (2*k*n*u - 2*a*n)/gcd((2*k*n*u - 2*a*n), (k*u - a))*qy1 - (k*u - a)/gcd((2*k*n*u - 2*a*n), (k*u - a))*g*y

# # coefficients:
# SR((2*k*n*u - 2*a*n)/gcd((2*k*n*u - 2*a*n), (k*u - a))).factor()
# 2*n
# SR((k*u - a)/gcd((2*k*n*u - 2*a*n), (k*u - a))).factor()
# 1

# Sy(f)
# (-k*n^2 - d*n*u)*y - 2*d*n^2

# We solve for y:
dictY6aD = {y: 2*d*n^2/(-k*n^2 - d*n*u)}

# We substitute this value in x:
dictxy6aD = {x: SR(dictX6aD[x]).substitute(dictY6aD).factor(), y: dictY6aD[y]}

# dictxy6aD
# {x: -(k^2*n - d*k*u + 2*a*d)/((k*n + d*u)*a), y: -2*d*n^2/(k*n^2 + d*n*u)}

# We eliminate y from both g and f

hh = (-k*n^2 - d*n*u)/gcd((-k*n^2 - d*n*u), (2*k*n*u - 2*a*n))*g - (2*k*n*u - 2*a*n)/gcd((-k*n^2 - d*n*u), (2*k*n*u - 2*a*n))*f

# # coefficients:
# SR((-k*n^2 - d*n*u)/gcd((-k*n^2 - d*n*u), (2*k*n*u - 2*a*n))).factor()
# -k*n - d*u
# SR((2*k*n*u - 2*a*n)/gcd((-k*n^2 - d*n*u), (2*k*n*u - 2*a*n))).factor()
# 2*k*u - 2*a

# SR(hh).factor()
# -(k^2*n^2 - 2*d*k*n*u + d^2*u^2 + 4*a*d*n)*n

# # We solve for u:
# solve([hh],u)
# [u == (k*n - 2*sqrt(-a*d*n))/d, u == (k*n + 2*sqrt(-a*d*n))/d]

# Check the value of the Jacobian before specializing to u:
JacM = jacobian((l,q,W), (x,y,u))
# SR(det(JacM)).substitute(dictxy6aD).expand().factor()
# -8*(k^2*n - d*k*u + 2*a*d)*(k*u - a)*d^2*n^2/(k*n + d*u)^3


# We have two solutions in u:

############
# Option 1 #
############

dictu6aD0 = {u: (k*n - 2*sqrt(-a*d*n))/d}
dictuy6aD0 = {u: dictu6aD0[u], y: SR(dictY6aD[y]).substitute(dictu6aD0)}
dictuyx6aD0 = {u: dictuy6aD0[u], y: SR(dictuy6aD0[y]).factor(), x: SR(dictX6aD[x]).substitute(dictuy6aD0).factor()}

# dictuyx6aD0
# {x: -(a*d + sqrt(-a*d*n)*k)/((k*n - sqrt(-a*d*n))*a),
#  y: -d*n/(k*n - sqrt(-a*d*n)),
#  u: (k*n - 2*sqrt(-a*d*n))/d}

# We check these values solve q == l == W == 0:
# all([bool(SR(q).substitute(dictuyx6aD0) == SR(0)), bool(SR(l).substitute(dictuyx6aD0) == SR(0)), bool(SR(W).substitute(dictuyx6aD0) == SR(0))])
# True



# SR(det(JacM)).substitute(dictuyx6aD0).expand().factor()
# -2*(3*a*d*k^2*n + sqrt(-a*d*n)*k^3*n - a^2*d^2 - 3*sqrt(-a*d*n)*a*d*k)*d*n^2/(k*n - sqrt(-a*d*n))^3

# The Jacobian does not vanish, se we have a unique lifting.

############
# Option 2 #
############

dictu6aD1 = {u: (k*n + 2*sqrt(-a*d*n))/d}
dictuy6aD1 = {u: dictu6aD1[u], y: SR(dictY6aD[y]).substitute(dictu6aD1)}
dictuyx6aD1 = {u: dictuy6aD1[u], y: SR(dictuy6aD1[y]).factor(), x: SR(dictX6aD[x]).substitute(dictuy6aD1).factor()}

# dictuyx6aD1
# {x: -(a*d - sqrt(-a*d*n)*k)/((k*n + sqrt(-a*d*n))*a),
#  y: -d*n/(k*n + sqrt(-a*d*n)),
#  u: (k*n + 2*sqrt(-a*d*n))/d}

# We check these values solve q == l == W == 0:
# all([bool(SR(q).substitute(dictuyx6aD1) == SR(0)), bool(SR(l).substitute(dictuyx6aD1) == SR(0)), bool(SR(W).substitute(dictuyx6aD1) == SR(0))])
# True


###########################
# Combining the solutions #
###########################

# Rather than computing the solutions independently, we combine the restrictions obtained from the above computations to determine the lifting multiplicity of the pair. For type two there are two options:

# 1) tangency of type (2C), (2D) or (2G): (4*a*c*n + b^2*u)
# 2) tangency of type (2F), (2D) or (2B): (4*a*c*u + b^2*n)

# Possible combinations:
# For 4V: 2C, 2F, 2D, 2E
# For 4D: 2G, 2B, 2E, 2D
# For 6aD1: 2G, 2B, 2E, 2D

# In both situation, we obtain a unique solution for u/n.

# We record the equations relevant for type (2)

eq2C = (4*a*c*n + b^2*u)
eq2F = (4*a*c*u + b^2*n)

# For type (3), we obtain two solutions for u/n, but the local equations are different (they become u/n = ((fixed initial value) + m_1) + m_2, and there are two solutions in m_2).

# We record the equation relevant for 4V, 4D and 6D:
eq4V = (d*n^2 + 4*a*u)
eq4D = (d*u^2 + 4*a*n)
eq6D = (k^2*n^2 - 2*d*k*n*u + d^2*u^2 + 4*a*d*n)

##################################
# Tangency (4V) and (2F) or (2D) #
##################################

# SR(eq4V)
# d*n^2 + 4*a*u
# SR(eq2F)
# b^2*n + 4*a*c*u

# We eliminate u:

eq4V2F = c*eq4V - eq2F

SR(eq4V2F).factor()
(c*d*n - b^2)*n

# We get a unique solution in n:

dictn4V2F = {n: b^2/(c*d)}

# # We check that eq4V2F vanishes:
# bool(SR(eq4V2F).substitute(dictn4V2F) == SR(0))
# True

# We substitute back in eq2F and eq4V:
# SR(eq4V).substitute(dictn4V2F).factor()
# (4*a*c^2*d*u + b^4)/(c^2*d)
# SR(eq2F).substitute(dictn4V2F).factor()
# (4*a*c^2*d*u + b^4)/(c*d)

# We solve for u:
dictnu4V2F = {n: dictn4V2F[n], u: -b^4/(4*a*c^2*d)}

# We record the solution:
# dictnu4V2F
# {n: b^2/(c*d), u: -1/4*b^4/(a*c^2*d)}

# # We check that the relevant equations vanish:
# all([bool(SR(eq4V).substitute(dictnu4V2F) == SR(0)), bool(SR(eq2F).substitute(dictnu4V2F) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuxy4V[u]).substitute(dictn4V2F) == SR(dictnu4V2F[u]))
# True

# We simplify the solution by hand (the variables (r,s) record the tangency point at the vertex),

dictnurs4V2F = {u: dictnu4V2F[u], n: dictnu4V2F[n], r: SR(dictuxy4V[x]).substitute(dictnu4V2F).factor(), s: SR(dictuxy4V[y]).substitute(dictnu4V2F).factor()}

# dictnurs4V2F
# {s: 2*a*c/b^2, r: -4*a*c^2*d/b^4, n: b^2/(c*d), u: -1/4*b^4/(a*c^2*d)}

##################################
# Tangency (4V) and (2C) or (2E) #
##################################

# SR(eq4V)
# d*n^2 + 4*a*u
# SR(eq2C)
# 4*a*c*n + b^2*u

# We eliminate u:

eq4V2C = b^2*eq4V - 4*a*eq2C

SR(eq4V2C).factor()
(b^2*d*n - 16*a^2*c)*n

# We get a unique solution in n:

dictn4V2C = {n: 16*a^2*c/(b^2*d)}

# # We check that eq4V2C vanishes:
# bool(SR(eq4V2C).substitute(dictn4V2C) == SR(0))
# True

# We substitute back in eq2C and eq4V:
# SR(eq4V).substitute(dictn4V2C).factor()
# 4*(b^4*d*u + 64*a^3*c^2)*a/(b^4*d)
# SR(eq2C).substitute(dictn4V2C).factor()
# (b^4*d*u + 64*a^3*c^2)/(b^2*d)

# We solve for u:
dictnu4V2C = {n: dictn4V2C[n], u: -64*a^3*c^2/(b^4*d)}

# We record the solution:
# dictnu4V2C
# {n: 16*a^2*c/(b^2*d), u: -64*a^3*c^2/(b^4*d)}

# # We check that the relevant equations vanish:
# all([bool(SR(eq4V).substitute(dictnu4V2C) == SR(0)), bool(SR(eq2C).substitute(dictnu4V2C) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuxy4V[u]).substitute(dictn4V2C) == SR(dictnu4V2C[u]))
# True

# We simplify the solution by hand (the variables (r,s) record the tangency point at the vertex),

dictnurs4V2C = {u: dictnu4V2C[u], n: dictnu4V2C[n], r: SR(dictuxy4V[x]).substitute(dictnu4V2C).factor(), s: SR(dictuxy4V[y]).substitute(dictnu4V2C).factor()}

# dictnurs4V2C
# {s: 1/8*b^2/(a*c), r: -1/64*b^4*d/(a^3*c^2), n: 16*a^2*c/(b^2*d), u: -64*a^3*c^2/(b^4*d)}


#######################
# DIAGONAL TANGENCIES #
#######################

##################################
# Tangency (4D) and (2G) or (2E) #
##################################

# SR(eq4D)
# d*u^2 + 4*a*n
# SR(eq2C)
# 4*a*c*n + b^2*u

# We eliminate n:

eq4D2C = c*eq4D - eq2C

SR(eq4D2C).factor()
(c*d*u - b^2)*n

# We get a unique solution in n:

dictu4D2C = {u: b^2/(c*d)}

# # We check that eq4D2C vanishes:
# bool(SR(eq4D2C).substitute(dictu4D2C) == SR(0))
# True

# We substitute back in eq2C and eq4D:
# SR(eq4D).substitute(dictu4D2C).factor()
# (4*a*c^2*d*n + b^4)/(c^2*d)
# SR(eq2C).substitute(dictu4D2C).factor()
# (4*a*c^2*d*n + b^4)/(c*d)

# We solve for u:
dictnu4D2C = {u: dictu4D2C[u], n: -b^4/(4*a*c^2*d)}

# We record the solution:
# dictnu4D2C
# {n: -1/4*b^4/(a*c^2*d), u: b^2/(c*d)}

# # We check that the relevant equations vanish:
# all([bool(SR(eq4D).substitute(dictnu4D2C) == SR(0)), bool(SR(eq2C).substitute(dictnu4D2C) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuyx4aD0[u]).substitute(dictnu4D2C) == SR(dictnu4D2C[u]))
# False

# bool(SR(dictuyx4aD1[u]).substitute(dictnu4D2C) == SR(dictnu4D2C[u]))
# False

# # The issue arises because of a sign:

# SR(dictuyx4aD0[u]).substitute(dictnu4D2C).factor()
# -sqrt(b^4/(c^2*d^2))

# SR(dictuyx4aD1[u]).substitute(dictnu4D2C).factor()
# sqrt(b^4/(c^2*d^2))

# SR(dictnu4D2C[u])
# b^2/(c*d)


# This calculation says that only the second solution 'dictuyx4aD1' is the valid one. And the multiplicity is exactly 1 (the same as the one for type (2) tangencies).

# The next task is to determine x and y. We use the second solution, since this is the one that had the correct sign for u.

# SR(dictuyx4aD1[x]).substitute(dictnu4D2C).factor()
# -2/sqrt(b^4/(c^2*d^2))
# SR(dictuyx4aD1[y]).substitute(dictnu4D2C).factor()
# 1/2*b^4/(a*c^2*d*sqrt(b^4/(c^2*d^2)))

# We simplify the solution by hand (the variables (r,s) record the tangency point at the vertex),

dictnurs4D2C = {u: dictnu4D2C[u], n: dictnu4D2C[n], r: -2/(b^2/(c*d)), s: 1/2*b^4/(a*c^2*d*(b^2/(c*d)))}

# dictnurs4D2C
# {s: 1/2*b^2/(a*c), r: -2*c*d/b^2, n: -1/4*b^4/(a*c^2*d), u: b^2/(c*d)}



##################################
# Tangency (4D) and (2B) or (2D) #
##################################

# SR(eq4D)
# d*u^2 + 4*a*n
# SR(eq2F)
# b^2*n + 4*a*c*u

# We eliminate n:

eq4D2F = b^2*eq4D - 4*a*eq2F

SR(eq4D2F).factor()
(b^2*d*u - 16*a^2*c)*u

# We get a unique solution in u:

dictu4D2F = {u: 16*a^2*c/(b^2*d)}

# # We check that eq4D2F vanishes:
# bool(SR(eq4D2F).substitute(dictu4D2F) == SR(0))
# True

# We substitute back in eq2F and eq4D:
# SR(eq4D).substitute(dictu4D2F).factor()
# 4*(b^4*d*n + 64*a^3*c^2)*a/(b^4*d)
# SR(eq2F).substitute(dictu4D2F).factor()
# (b^4*d*n + 64*a^3*c^2)/(b^2*d)

# We solve for u:
dictnu4D2F = {u: dictu4D2F[u], n: -64*a^3*c^2/(b^4*d)}

# We record the solution:
# dictnu4D2F
# {n: -64*a^3*c^2/(b^4*d), u: 16*a^2*c/(b^2*d)}

# # We check that the relevant equations vanish:
# all([bool(SR(eq4D).substitute(dictnu4D2F) == SR(0)), bool(SR(eq2F).substitute(dictnu4D2F) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuyx4aD0[u]).substitute(dictnu4D2F) == SR(dictnu4D2F[u]))
# False

# bool(SR(dictuyx4aD1[u]).substitute(dictnu4D2F) == SR(dictnu4D2F[u]))
# False

# # The issue arises because of a sign:

# SR(dictuyx4aD0[u]).substitute(dictnu4D2F).factor()
# -16*sqrt(a^4*c^2/(b^4*d^2))

# SR(dictuyx4aD1[u]).substitute(dictnu4D2F).factor()
# 16*sqrt(a^4*c^2/(b^4*d^2))

# SR(dictnu4D2F[u])
# 16*a^2*c/(b^2*d)

# This calculation says that only the second solution 'dictuyx4aD1' is the valid one. And the multiplicity is exactly 1 (the same as the one for type (2) tangencies).

# The next task is to determine x and y. We use the second solution, since this is the one that had the correct sign for u.

# SR(dictuyx4aD1[x]).substitute(dictnu4D2F).factor()
# -1/8/sqrt(a^4*c^2/(b^4*d^2))
# SR(dictuyx4aD1[y]).substitute(dictnu4D2F).factor()
# 8*a^3*c^2/(b^4*d*sqrt(a^4*c^2/(b^4*d^2)))

# We simplify the solution by hand (the variables (r,s) record the tangency point at the vertex),

dictnurs4D2F = {u: dictnu4D2F[u], n: dictnu4D2F[n], r: -1/8/(a^2*c/(b^2*d)), s: 8*a^3*c^2/(b^4*d*((a^2*c/(b^2*d))))}

# dictnurs4D2F
# {r: -1/8*b^2*d/(a^2*c),
#  s: 8*a*c/b^2,
#  n: -64*a^3*c^2/(b^4*d),
#  u: 16*a^2*c/(b^2*d)}



##################################
# Tangency (6D) and (2G) or (2E) #
##################################

# SR(eq6D)
# k^2*n^2 - 2*d*k*n*u + d^2*u^2 + 4*a*d*n
# SR(eq2C)
# 4*a*c*n + b^2*u

# We eliminate u^2 from eq6D:

eq6D2C = b^2*eq6D - d^2*u*eq2C

Tn(eq6D2C).factor()
n * (b^2*k^2*n - 4*a*c*d^2*u - 2*b^2*d*k*u + 4*a*b^2*d)

# We get a unique solution in n:

dictn6D2C = {n: -(- 4*a*c*d^2*u - 2*b^2*d*k*u + 4*a*b^2*d)/(b^2*k^2)}

# # We check that eq6D2C vanishes:
# bool(SR(eq6D2C).substitute(dictn6D2C) == SR(0))
# True

# We substitute back in eq2C and eq6D:
# SR(eq6D).substitute(dictn6D2C).factor()
# (16*a^2*c^2*d^2*u + 8*a*b^2*c*d*k*u + b^4*k^2*u - 16*a^2*b^2*c*d)*d^2*u/(b^4*k^2)
# SR(eq2C).substitute(dictn6D2C).factor()
# (16*a^2*c^2*d^2*u + 8*a*b^2*c*d*k*u + b^4*k^2*u - 16*a^2*b^2*c*d)/(b^2*k^2)

# # We rewrite the non-monomial factor as a polynomial in u:
# Tu(16*a^2*c^2*d^2*u + 8*a*b^2*c*d*k*u + b^4*k^2*u - 16*a^2*b^2*c*d)
# (16*a^2*c^2*d^2 + 8*a*b^2*c*d*k + b^4*k^2)*u - 16*a^2*b^2*c*d

# The result is linear in u:
# We solve for u:
dictu6D2C = {u: SR(16*a^2*b^2*c*d/(16*a^2*c^2*d^2 + 8*a*b^2*c*d*k + b^4*k^2))}

dictnu6D2C = {n: SR(dictn6D2C[n]).substitute(dictu6D2C).factor(), u:  dictu6D2C[u].factor()}

# We record the solution:
# dictnu6D2C
# {n: -4*a*b^4*d/(4*a*c*d + b^2*k)^2, u: 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2}

# # We check that the relevant equations vanish:
# all([bool(SR(eq6D).substitute(dictnu6D2C) == SR(0)), bool(SR(eq2C).substitute(dictnu6D2C) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuyx6aD0[u]).substitute(dictnu6D2C) == SR(dictnu6D2C[u]))
# False

# bool(SR(dictuyx6aD1[u]).substitute(dictnu6D2C) == SR(dictnu6D2C[u]))
# False

# # The issue arises because of a sign:

# SR(dictuyx6aD0[u]).substitute(dictnu6D2C).factor()
# -4*(a*b^4*d*k + 16*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a^2*c^2*d^2 + 8*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a*b^2*c*d*k + sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*b^4*k^2)/((4*a*c*d + b^2*k)^2*d)

# SR(dictuyx6aD1[u]).substitute(dictnu6D2C).factor()
# -4*(a*b^4*d*k - 16*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a^2*c^2*d^2 - 8*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a*b^2*c*d*k - sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*b^4*k^2)/((4*a*c*d + b^2*k)^2*d)

# SR(dictnu6D2C[u])
# 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2

# The issue arrises because sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2) is not equal to a*b^2*d/(4*a*c*d + b^2*k) in sage (there is a sign choice).

# # We replace this value by hand to see if the expressions simplify:
# valD0 = -4*(a*b^4*d*k + 16*(a*b^2*d/(4*a*c*d + b^2*k))*a^2*c^2*d^2 + 8*(a*b^2*d/(4*a*c*d + b^2*k))*a*b^2*c*d*k + (a*b^2*d/(4*a*c*d + b^2*k))*b^4*k^2)/((4*a*c*d + b^2*k)^2*d)
# SR(valD0).factor()
# -8*(2*a*c*d + b^2*k)*a*b^2/(4*a*c*d + b^2*k)^2

# valD1 = -4*(a*b^4*d*k - 16*(a*b^2*d/(4*a*c*d + b^2*k))*a^2*c^2*d^2 - 8*(a*b^2*d/(4*a*c*d + b^2*k))*a*b^2*c*d*k - (a*b^2*d/(4*a*c*d + b^2*k))*b^4*k^2)/((4*a*c*d + b^2*k)^2*d)

# SR(valD1).factor()
# 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2

# This calculation says that only the second solution 'dictuyx6aD1' is the valid one. And the multiplicity is exactly 1 (the same as the one for type (2) tangencies).

# The next task is to determine x and y. We use the second solution, since this is the one that had the correct sign for u. We need to correct the values of both x and y by hand

# valx1 = SR(dictuyx6aD1[x]).substitute(dictnu6D2C).factor()
# 1/2*(4*a*c*d + b^2*k)^2*(a*d - 2*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*k)/((2*a*b^4*d*k - 16*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a^2*c^2*d^2 - 8*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a*b^2*c*d*k - sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*b^4*k^2)*a)
valx1 = 1/2*(4*a*c*d + b^2*k)^2*(a*d - 2*(a*b^2*d/(4*a*c*d + b^2*k))*k)/((2*a*b^4*d*k - 16*(a*b^2*d/(4*a*c*d + b^2*k))*a^2*c^2*d^2 - 8*(a*b^2*d/(4*a*c*d + b^2*k))*a*b^2*c*d*k - (a*b^2*d/(4*a*c*d + b^2*k))*b^4*k^2)*a)

# valx1.factor()
# -1/2*(4*a*c*d + b^2*k)/(a*b^2)

# valy1 = SR(dictuyx6aD1[y]).substitute(dictnu6D2C).factor()
-2*a*b^4*d^2/(2*a*b^4*d*k - 16*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a^2*c^2*d^2 - 8*sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*a*b^2*c*d*k - sqrt(a^2*b^4*d^2/(4*a*c*d + b^2*k)^2)*b^4*k^2)
valy1 = -2*a*b^4*d^2/(2*a*b^4*d*k - 16*(a*b^2*d/(4*a*c*d + b^2*k))*a^2*c^2*d^2 - 8*(a*b^2*d/(4*a*c*d + b^2*k))*a*b^2*c*d*k - (a*b^2*d/(4*a*c*d + b^2*k))*b^4*k^2)
# valy1.factor()
# 2*b^2*d/(4*a*c*d - b^2*k)

# We write the solution by hand (the variables (r,s) record the tangency point at the vertex):

dictnurs6D2C = {u: dictnu6D2C[u].factor(), n: dictnu6D2C[n].factor(), r: valx1.factor(), s: valy1.factor()}

# dictnurs6D2C
# {s: 2*b^2*d/(4*a*c*d - b^2*k),
#  r: -1/2*(4*a*c*d + b^2*k)/(a*b^2),
#  n: -4*a*b^4*d/(4*a*c*d + b^2*k)^2,
#  u: 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2}


##################################
# Tangency (6D) and (2B) or (2D) #
##################################

# SR(eq6D)
# k^2*n^2 - 2*d*k*n*u + d^2*u^2 + 4*a*d*n
# SR(eq2F)
# b^2*n + 4*a*c*u

# We eliminate u^2 from eq6D:

eq6D2F = 4*a*c*eq6D - d^2*u*eq2F

# SR(eq6D2F).factor()
# (4*a*c*k^2*n - b^2*d^2*u - 8*a*c*d*k*u + 16*a^2*c*d)*n

# We get a unique solution in n:

dictn6D2F = {n: -(- b^2*d^2*u - 8*a*c*d*k*u + 16*a^2*c*d)/(4*a*c*k^2)}

# # We check that eq6D2F vanishes:
# bool(SR(eq6D2F).substitute(dictn6D2F) == SR(0))
# True

# We substitute back in eq2F and eq6D:
# SR(eq6D).substitute(dictn6D2F).factor()
# 1/16*(b^4*d^2*u + 8*a*b^2*c*d*k*u + 16*a^2*c^2*k^2*u - 16*a^2*b^2*c*d)*d^2*u/(a^2*c^2*k^2)
# SR(eq2F).substitute(dictn6D2F).factor()
# 1/4*(b^4*d^2*u + 8*a*b^2*c*d*k*u + 16*a^2*c^2*k^2*u - 16*a^2*b^2*c*d)/(a*c*k^2)

# # We write the non-monomial factor as a polynomial in u:
# Tu(b^4*d^2*u + 8*a*b^2*c*d*k*u + 16*a^2*c^2*k^2*u - 16*a^2*b^2*c*d)
# (b^4*d^2 + 8*a*b^2*c*d*k + 16*a^2*c^2*k^2)*u - 16*a^2*b^2*c*d

# We solve for u:
dictu6D2F = {u: 16*a^2*b^2*c*d/(b^4*d^2 + 8*a*b^2*c*d*k + 16*a^2*c^2*k^2)}

# We substitute this back in the expression for n:
dictnu6D2F = {n: SR(dictn6D2F[n]).substitute(dictu6D2F).factor(), u: dictu6D2F[u].factor()}

# We record the solution:
# dictnu6D2F
# {n: -64*a^3*c^2*d/(b^2*d + 4*a*c*k)^2, u: 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2}

# # We check that the relevant equations vanish:
# all([bool(SR(eq6D).substitute(dictnu6D2F) == SR(0)), bool(SR(eq2F).substitute(dictnu6D2F) == SR(0))])
# True

# # We check that the original solution in u we found matches the one we just obtained:
# bool(SR(dictuyx6aD0[u]).substitute(dictnu6D2F) == SR(dictnu6D2F[u]))
# False

# bool(SR(dictuyx6aD1[u]).substitute(dictnu6D2F) == SR(dictnu6D2F[u]))
# False

# The issue arrises because sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2) is not equal to a^2*c*d/(b^2*d + 4*a*c*k) in sage (there is a sign choice).

# SR(dictuyx6aD0[u]).substitute(dictnu6D2F).factor()
# -16*(4*a^3*c^2*d*k + sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 + 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k + 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)/((b^2*d + 4*a*c*k)^2*d)

# SR(dictuyx6aD1[u]).substitute(dictnu6D2F).factor()
# -16*(4*a^3*c^2*d*k - sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k - 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)/((b^2*d + 4*a*c*k)^2*d)

# SR(dictnu6D2F[u])
# 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2


# We check which solution works, changing the value of sqrt() by hand:
sol0 = -16*(4*a^3*c^2*d*k + (a^2*c*d/(b^2*d + 4*a*c*k))*b^4*d^2 + 8*(a^2*c*d/(b^2*d + 4*a*c*k))*a*b^2*c*d*k + 16*(a^2*c*d/(b^2*d + 4*a*c*k))*a^2*c^2*k^2)/((b^2*d + 4*a*c*k)^2*d)
sol1 = -16*(4*a^3*c^2*d*k - (a^2*c*d/(b^2*d + 4*a*c*k))*b^4*d^2 - 8*(a^2*c*d/(b^2*d + 4*a*c*k))*a*b^2*c*d*k - 16*(a^2*c*d/(b^2*d + 4*a*c*k))*a^2*c^2*k^2)/((b^2*d + 4*a*c*k)^2*d)
# sol0.factor()
# -16*(b^2*d + 8*a*c*k)*a^2*c/(b^2*d + 4*a*c*k)^2
# sol1.factor()
# 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2

# This calculation says that only the second solution 'dictuyx4aD1' is the valid one. And the multiplicity is exactly 1 (the same as the one for type (2) tangencies).

# The next task is to determine x and y. We use the second solution, since this is the one that had the correct sign for u.

# SR(dictuyx6aD1[x]).substitute(dictnu6D2F).factor()
# 1/8*(b^2*d + 4*a*c*k)^2*(a*d - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*k)/((8*a^3*c^2*d*k - sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k - 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)*a)
# SR(dictuyx6aD1[y]).substitute(dictnu6D2F).factor()
# -8*a^3*c^2*d^2/(8*a^3*c^2*d*k - sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k - 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)

# This calculation says that only the second solution 'dictuyx6aD1' is the valid one. And the multiplicity is exactly 1 (the same as the one for type (2) tangencies).

# The next task is to determine x and y. We use the second solution, since this is the one that had the correct sign for u. We need to correct the values of both x and y by hand

# valx1 = SR(dictuyx6aD1[x]).substitute(dictnu6D2F).factor()
# valx1
# 1/8*(b^2*d + 4*a*c*k)^2*(a*d - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*k)/((8*a^3*c^2*d*k - sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k - 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)*a)
valx1 = 1/8*(b^2*d + 4*a*c*k)^2*(a*d - 8*(a^2*c*d/(b^2*d + 4*a*c*k))*k)/((8*a^3*c^2*d*k - (a^2*c*d/(b^2*d + 4*a*c*k))*b^4*d^2 - 8*(a^2*c*d/(b^2*d + 4*a*c*k))*a*b^2*c*d*k - 16*(a^2*c*d/(b^2*d + 4*a*c*k))*a^2*c^2*k^2)*a)

# valx1.factor()
# -1/8*(b^2*d + 4*a*c*k)/(a^2*c)

# valy1 = SR(dictuyx6aD1[y]).substitute(dictnu6D2F).factor()
# valy1
# -8*a^3*c^2*d^2/(8*a^3*c^2*d*k - sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*b^4*d^2 - 8*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a*b^2*c*d*k - 16*sqrt(a^4*c^2*d^2/(b^2*d + 4*a*c*k)^2)*a^2*c^2*k^2)
valy1 = -8*a^3*c^2*d^2/(8*a^3*c^2*d*k - (a^2*c*d/(b^2*d + 4*a*c*k))*b^4*d^2 - 8*(a^2*c*d/(b^2*d + 4*a*c*k))*a*b^2*c*d*k - 16*(a^2*c*d/(b^2*d + 4*a*c*k))*a^2*c^2*k^2)
# valy1.factor()
# 8*a*c*d/(b^2*d - 4*a*c*k)

# We write the solution by hand (the variables (r,s) record the tangency point at the vertex):

dictnurs6D2F = {u: dictnu6D2F[u].factor(), n: dictnu6D2F[n].factor(), r: valx1.factor(), s: valy1.factor()}

# # dictnurs6D2F
# {s: 8*a*c*d/(b^2*d - 4*a*c*k),
#  r: -1/8*(b^2*d + 4*a*c*k)/(a^2*c),
#  n: -64*a^3*c^2*d/(b^2*d + 4*a*c*k)^2,
#  u: 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2}

#########################
# UNIQUENESS OF LIFTING #
#########################

# Before we determine the uniqueness of lifts, we determine the equations for q, l, W for the vertex as functions of r, and s. 
dictrs = {x:r, y:s}

####################
# Equations for 4V #
####################
q = a*x + d*y^2
l = y+ n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()

q4Vrs = SR(q).substitute(dictrs)
l4Vrs = SR(l).substitute(dictrs)
W4Vrs = SR(W).substitute(dictrs)

# We record the solutions
dictuxy4V
dictrs4V = {r: dictuxy4V[x], s: dictuxy4V[y]}


####################
# Equations for 4D #
####################

q = a*x*y + d
l = y+ n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()

q4Drs = SR(q).substitute(dictrs)
l4Drs = SR(l).substitute(dictrs)
W4Drs = SR(W).substitute(dictrs)

# We record the solutions:
dictrs4aD0 = {r: dictuyx4aD0[x], s: dictuyx4aD0[y]}
dictrs4aD1 = {r: dictuyx4aD1[x], s: dictuyx4aD1[y]}

####################
# Equations for 6D #
####################

q = a*x*y + d + k*y
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()

q6Drs = SR(q).substitute(dictrs)
l6Drs = SR(l).substitute(dictrs)
W6Drs = SR(W).substitute(dictrs)

# We record the solutions:
dictrs6aD0 = {r: dictuyx6aD0[x], s: dictuyx6aD0[y]}
dictrs6aD1 = {r: dictuyx6aD1[x], s: dictuyx6aD1[y]}

#####################################
# Equations for type (2) tangencies #
#####################################

#############
# Type (2C) #
#############

q2c = a*x*y + b*x^2*y + c*x^3*y^2
l2c = n*x + u*x*y
M = matrix (R, [[diff(l2c,x), diff(l2c,y)],[diff(q2c,x), diff(q2c,y)]])
W2c = M.det()

#############
# Type (2F) #
#############

q2f = a*x*y + b*x^2*y^2 +  c*x^3*y^2
l2f = n*x + u*x*y
M = matrix (R, [[diff(l2f,x), diff(l2f,y)],[diff(q2f,x), diff(q2f,y)]])
W2f = M.det()

#############
# Type (2D) #
#############

q2d = a*x*y + b*x^2*y +  c*x^3
l2d = n*x + u*x*y
M = matrix (R, [[diff(l2d,x), diff(l2d,y)],[diff(q2d,x), diff(q2d,y)]])
W2d = M.det()


#############
# Type (2E) #
#############

q2e = a*x*y + b*x^2 +  c*x^3
l2e = n*x + u*x*y
M = matrix (R, [[diff(l2e,x), diff(l2e,y)],[diff(q2e,x), diff(q2e,y)]])
W2e = M.det()

#############
# Type (2B) #
#############

q2b = a*x*y^3 + b*x^2*y^2 +  c*x^3
l2b = n*x + u*x*y
M = matrix (R, [[diff(l2b,x), diff(l2b,y)],[diff(q2b,x), diff(q2b,y)]])
W2b = M.det()


#############
# Type (2G) #
#############

q2g = a*x*y^3 + b*x^2*y +  c*x^3
l2g = n*x + u*x*y
M = matrix (R, [[diff(l2g,x), diff(l2g,y)],[diff(q2g,x), diff(q2g,y)]])
W2g = M.det()



########################################
# Jacobian certification for each pair #
########################################

# Check the Jacobian does not vanish for each single combination of vertex and type (2) horizontal tangency:

# The following function creates the dictionary of initial values for (x,y,n,u, r, s):

def createDictionary(dictxuy, dictnurs):
    dictTan = {}
    for i in [x, y, u, n, r, s]:
    	if i in [x,y]:
	   dictTan[i] = dictxuy[i]
	else:
		dictTan[i] = dictnurs[i]
    return dictTan

# # Data for the type (2) tangency and u/n:
# dictxuy2f = {x: -1/2*b/c, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
# dictxuy2c = {x: -2*a/b, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}
# dictxuy2d = {x: -2*a/b, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
# dictxuy2e = {x: -1/2*b/c, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}
# dictxuy2b = {x: -8*a^2*c/b^3, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
# dictxuy2g = {x: -1/8*b^3/(a*c^2), y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}

# # data for the vertex and the values of u and n
# dictnurs4V2F = {s: 2*a*c/b^2, r: -4*a*c^2*d/b^4, n: b^2/(c*d), u: -1/4*b^4/(a*c^2*d)}
# dictnurs4V2C = {s: 1/8*b^2/(a*c), r: -1/64*b^4*d/(a^3*c^2), n: 16*a^2*c/(b^2*d), u: -64*a^3*c^2/(b^4*d)}
# dictnurs4D2C = {s: 1/2*b^2/(a*c), r: -2*c*d/b^2, n: -1/4*b^4/(a*c^2*d), u: b^2/(c*d)}
# dictnurs4D2F = {s: 8*a*c/b^2, r: -1/8*b^2*d/(a^2*c), n: -64*a^3*c^2/(b^4*d), u: 16*a^2*c/(b^2*d)}
# dictnurs6D2C = {s: 2*b^2*d/(4*a*c*d - b^2*k), r: -1/2*(4*a*c*d + b^2*k)/(a*b^2), n: -4*a*b^4*d/(4*a*c*d + b^2*k)^2, u: 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2}
# dictnurs6D2F = {s: 8*a*c*d/(b^2*d - 4*a*c*k), r: -1/8*(b^2*d + 4*a*c*k)/(a^2*c), n: -64*a^3*c^2*d/(b^2*d + 4*a*c*k)^2, u: 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2}

#################
# Pair (4V, 2F) #
#################

JacM4V2F = jacobian((l4Vrs,q4Vrs,W4Vrs, l2f, q2f, W2f), (r, s, n, u, x,y))
# JacM4V2F.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a, 2*d*s, 0, 0, 0, 0),
#  (-a*u, 4*d*s*u + 2*d*n, 2*d*s, 2*d*s^2 - a*r, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2*y^2 + 2*b*x*y^2 + a*y, 2*c*x^3*y + 2*b*x^2*y + a*x),
#  (0, 0, 2*c*x^3*y + 2*b*x^2*y + a*x, -c*x^3*y^2, -3*c*u*x^2*y^2 + 6*c*n*x^2*y + 4*b*n*x*y + a*n, -2*c*u*x^3*y + 2*c*n*x^3 + 2*b*n*x^2)]

# Dictionaries are  'dictxuy2f' and 'dictnurs4V2F'
dictTan = createDictionary(dictxuy2f, dictnurs4V2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: b^2/(c*d), x: -1/2*b/c, s: 2*a*c/b^2, r: -4*a*c^2*d/b^4, u: -1/4*b^4/(a*c^2*d)}

# # We check that the 6 equations vanish at 'dictTan':
# all([bool(SR(l4Vrs).substitute(dictTan) == SR(0)), bool(SR(q4Vrs).substitute(dictTan) == SR(0)),bool(SR(W4Vrs).substitute(dictTan) == SR(0)), bool(SR(l2f).substitute(dictTan) == SR(0)), bool(SR(q2f).substitute(dictTan) == SR(0)), bool(SR(W2f).substitute(dictTan) == SR(0))])
# True

# We check the Jacobian does not vanish:
# SR(det(JacM4V2F)).substitute(dictTan).expand().factor()
# 4*a^5/c



#################
# Pair (4V, 2C) #
#################

JacM4V2C = jacobian((l4Vrs,q4Vrs,W4Vrs, l2c, q2c, W2c), (r, s, n, u, x,y))
# JacM4V2C.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a, 2*d*s, 0, 0, 0, 0),
#  (-a*u, 4*d*s*u + 2*d*n, 2*d*s, 2*d*s^2 - a*r, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2*y^2 + 2*b*x*y + a*y, 2*c*x^3*y + b*x^2 + a*x),
#  (0, 0, 2*c*x^3*y + b*x^2 + a*x, -c*x^3*y^2 - b*x^2*y, -3*c*u*x^2*y^2 + 6*c*n*x^2*y - 2*b*u*x*y + 2*b*n*x + a*n, -2*c*u*x^3*y + 2*c*n*x^3 - b*u*x^2)]

# Dictionaries are  'dictxuy2f' and 'dictnurs4V2F'
dictTan = createDictionary(dictxuy2c, dictnurs4V2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: 16*a^2*c/(b^2*d), x: -2*a/b, s: 1/8*b^2/(a*c), r: -1/64*b^4*d/(a^3*c^2), u: -64*a^3*c^2/(b^4*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Vrs).substitute(dictTan) == SR(0)), bool(SR(q4Vrs).substitute(dictTan) == SR(0)),bool(SR(W4Vrs).substitute(dictTan) == SR(0)), bool(SR(l2c).substitute(dictTan) == SR(0)), bool(SR(q2c).substitute(dictTan) == SR(0)), bool(SR(W2c).substitute(dictTan) == SR(0))])
# True

# We check the Jacobian does not vanish:

# SR(det(JacM4V2C)).substitute(dictTan).expand().factor()
# -4*a^5/c


#################
# Pair (4V, 2D) #
#################

JacM4V2D = jacobian((l4Vrs,q4Vrs,W4Vrs, l2d, q2d, W2d), (r, s, n, u, x,y))
# JacM4V2D.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a, 2*d*s, 0, 0, 0, 0),
#  (-a*u, 4*d*s*u + 2*d*n, 2*d*s, 2*d*s^2 - a*r, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x*y + a*y, b*x^2 + a*x),
#  (0, 0, b*x^2 + a*x, -3*c*x^3 - b*x^2*y, -9*c*u*x^2 - 2*b*u*x*y + 2*b*n*x + a*n, -b*u*x^2)]

# Dictionaries are  'dictxuy2d' and 'dictnurs4V2F'
dictTan = createDictionary(dictxuy2d, dictnurs4V2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: b^2/(c*d), x: -2*a/b, s: 2*a*c/b^2, r: -4*a*c^2*d/b^4, u: -1/4*b^4/(a*c^2*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Vrs).substitute(dictTan) == SR(0)), bool(SR(q4Vrs).substitute(dictTan) == SR(0)),bool(SR(W4Vrs).substitute(dictTan) == SR(0)), bool(SR(l2d).substitute(dictTan) == SR(0)), bool(SR(q2d).substitute(dictTan) == SR(0)), bool(SR(W2d).substitute(dictTan) == SR(0))])
# True

# We check the Jacobian does not vanish:
# SR(det(JacM4V2D)).substitute(dictTan).expand().factor()
# 64*a^7*c/b^4


#################
# Pair (4V, 2E) #
#################

JacM4V2E = jacobian((l4Vrs,q4Vrs,W4Vrs, l2e, q2e, W2e), (r, s, n, u, x,y))
# JacM4V2E.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a, 2*d*s, 0, 0, 0, 0),
#  (-a*u, 4*d*s*u + 2*d*n, 2*d*s, 2*d*s^2 - a*r, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x + a*y, a*x),
#  (0, 0, a*x, -3*c*x^3 - 2*b*x^2, -9*c*u*x^2 - 4*b*u*x + a*n, 0)]


# Dictionaries are  'dictxuy2e' and 'dictnurs4V2C'
dictTan = createDictionary(dictxuy2e, dictnurs4V2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: 16*a^2*c/(b^2*d), x: -1/2*b/c, s: 1/8*b^2/(a*c), r: -1/64*b^4*d/(a^3*c^2), u: -64*a^3*c^2/(b^4*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Vrs).substitute(dictTan) == SR(0)), bool(SR(q4Vrs).substitute(dictTan) == SR(0)),bool(SR(W4Vrs).substitute(dictTan) == SR(0)), bool(SR(l2e).substitute(dictTan) == SR(0)), bool(SR(q2e).substitute(dictTan) == SR(0)), bool(SR(W2e).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM4V2E)).substitute(dictTan).expand().factor()
# -1/4*a^3*b^4/c^3




#################
# Pair (4D, 2G) #
#################

JacM4D2G = jacobian((l4Drs,q4Drs,W4Drs, l2g, q2g, W2g), (r, s, n, u, x,y))
# JacM4D2G.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r, 0, 0, 0, 0),
#  (a*n, -a, a*r, 0, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, a*y^3 + 3*c*x^2 + 2*b*x*y, 3*a*x*y^2 + b*x^2),
#  (0, 0, 3*a*x*y^2 + b*x^2, 2*a*x*y^3 - 3*c*x^3 - b*x^2*y, 2*a*u*y^3 - 9*c*u*x^2 - 2*b*u*x*y + 3*a*n*y^2 + 2*b*n*x, 6*a*u*x*y^2 - b*u*x^2 + 6*a*n*x*y)]


# Dictionaries are  'dictxuy2g' and 'dictnurs4D2C'
dictTan = createDictionary(dictxuy2g, dictnurs4D2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: -1/4*b^4/(a*c^2*d), x: -1/8*b^3/(a*c^2), s: 1/2*b^2/(a*c), r: -2*c*d/b^2, u: b^2/(c*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Drs).substitute(dictTan) == SR(0)), bool(SR(q4Drs).substitute(dictTan) == SR(0)),bool(SR(W4Drs).substitute(dictTan) == SR(0)), bool(SR(l2g).substitute(dictTan) == SR(0)), bool(SR(q2g).substitute(dictTan) == SR(0)), bool(SR(W2g).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM4D2G)).substitute(dictTan).expand().factor()
# -1/65536*b^20/(a^5*c^11)
 



#################
# Pair (4D, 2B) #
#################

JacM4D2B = jacobian((l4Drs,q4Drs,W4Drs, l2b, q2b, W2b), (r, s, n, u, x,y))
# JacM4D2B.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r, 0, 0, 0, 0),
#  (a*n, -a, a*r, 0, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 2*b*x*y^2 + a*y^3 + 3*c*x^2, 2*b*x^2*y + 3*a*x*y^2),
#  (0, 0, 2*b*x^2*y + 3*a*x*y^2, 2*a*x*y^3 - 3*c*x^3, 2*a*u*y^3 - 9*c*u*x^2 + 4*b*n*x*y + 3*a*n*y^2, 6*a*u*x*y^2 + 2*b*n*x^2 + 6*a*n*x*y)]


# Dictionaries are  'dictxuy2b' and 'dictnurs4D2F'
dictTan = createDictionary(dictxuy2b, dictnurs4D2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: -64*a^3*c^2/(b^4*d), x: -8*a^2*c/b^3, s: 8*a*c/b^2, r: -1/8*b^2*d/(a^2*c), u: 16*a^2*c/(b^2*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Drs).substitute(dictTan) == SR(0)), bool(SR(q4Drs).substitute(dictTan) == SR(0)),bool(SR(W4Drs).substitute(dictTan) == SR(0)), bool(SR(l2b).substitute(dictTan) == SR(0)), bool(SR(q2b).substitute(dictTan) == SR(0)), bool(SR(W2b).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM4D2B)).substitute(dictTan).expand().factor()
# 16777216*a^15*c^9/b^20



#################
# Pair (4D, 2E) #
#################

JacM4D2E = jacobian((l4Drs,q4Drs,W4Drs, l2e, q2e, W2e), (r, s, n, u, x,y))
# JacM4D2E.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r, 0, 0, 0, 0),
#  (a*n, -a, a*r, 0, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x + a*y, a*x),
#  (0, 0, a*x, -3*c*x^3 - 2*b*x^2, -9*c*u*x^2 - 4*b*u*x + a*n, 0)]


# Dictionaries are  'dictxuy2e' and 'dictnurs4D2C'
dictTan = createDictionary(dictxuy2e, dictnurs4D2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: -1/4*b^4/(a*c^2*d), x: -1/2*b/c, s: 1/2*b^2/(a*c), r: -2*c*d/b^2, u: b^2/(c*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Drs).substitute(dictTan) == SR(0)), bool(SR(q4Drs).substitute(dictTan) == SR(0)),bool(SR(W4Drs).substitute(dictTan) == SR(0)), bool(SR(l2e).substitute(dictTan) == SR(0)), bool(SR(q2e).substitute(dictTan) == SR(0)), bool(SR(W2e).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM4D2E)).substitute(dictTan).expand().factor()
# -1/16*a*b^8/c^5




#################
# Pair (4D, 2D) #
#################

JacM4D2D = jacobian((l4Drs,q4Drs,W4Drs, l2d, q2d, W2d), (r, s, n, u, x,y))
# JacM4D2D.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r, 0, 0, 0, 0),
#  (a*n, -a, a*r, 0, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x*y + a*y, b*x^2 + a*x),
#  (0, 0, b*x^2 + a*x, -3*c*x^3 - b*x^2*y, -9*c*u*x^2 - 2*b*u*x*y + 2*b*n*x + a*n, -b*u*x^2)]

# Dictionaries are  'dictxuy2d' and 'dictnurs4D2F'
dictTan = createDictionary(dictxuy2d, dictnurs4D2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: -64*a^3*c^2/(b^4*d), x: -2*a/b, s: 8*a*c/b^2, r: -1/8*b^2*d/(a^2*c), u: 16*a^2*c/(b^2*d)}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l4Drs).substitute(dictTan) == SR(0)), bool(SR(q4Drs).substitute(dictTan) == SR(0)),bool(SR(W4Drs).substitute(dictTan) == SR(0)), bool(SR(l2d).substitute(dictTan) == SR(0)), bool(SR(q2d).substitute(dictTan) == SR(0)), bool(SR(W2d).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM4D2D)).substitute(dictTan).expand().factor()
# 4096*a^9*c^3/b^8



#################
# Pair (6D, 2G) #
#################

JacM6D2G = jacobian((l6Drs,q6Drs,W6Drs, l2g, q2g, W2g), (r, s, n, u, x,y))
# JacM6D2G.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r + k, 0, 0, 0, 0),
#  (a*n, k*u - a, a*r + k, k*s, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, a*y^3 + 3*c*x^2 + 2*b*x*y, 3*a*x*y^2 + b*x^2),
#  (0, 0, 3*a*x*y^2 + b*x^2, 2*a*x*y^3 - 3*c*x^3 - b*x^2*y, 2*a*u*y^3 - 9*c*u*x^2 - 2*b*u*x*y + 3*a*n*y^2 + 2*b*n*x, 6*a*u*x*y^2 - b*u*x^2 + 6*a*n*x*y)]


# Dictionaries are  'dictxuy2g' and 'dictnurs6D2C'
dictTan = createDictionary(dictxuy2g, dictnurs6D2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: -4*a*b^4*d/(4*a*c*d + b^2*k)^2, x: -1/8*b^3/(a*c^2), s: 2*b^2*d/(4*a*c*d - b^2*k), r: -1/2*(4*a*c*d + b^2*k)/(a*b^2), u: 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l6Drs).substitute(dictTan) == SR(0)), bool(SR(q6Drs).substitute(dictTan) == SR(0)),bool(SR(W6Drs).substitute(dictTan) == SR(0)), bool(SR(l2g).substitute(dictTan) == SR(0)), bool(SR(q2g).substitute(dictTan) == SR(0)), bool(SR(W2g).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM6D2G)).substitute(dictTan).expand().factor()
# -1/4096*b^20*d^2/((4*a*c*d + b^2*k)^2*a^3*c^9)




#################
# Pair (6D, 2B) #
#################

JacM6D2B = jacobian((l6Drs,q6Drs,W6Drs, l2b, q2b, W2b), (r, s, n, u, x,y))
# JacM6D2B.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r + k, 0, 0, 0, 0),
#  (a*n, k*u - a, a*r + k, k*s, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 2*b*x*y^2 + a*y^3 + 3*c*x^2, 2*b*x^2*y + 3*a*x*y^2),
#  (0, 0, 2*b*x^2*y + 3*a*x*y^2, 2*a*x*y^3 - 3*c*x^3, 2*a*u*y^3 - 9*c*u*x^2 + 4*b*n*x*y + 3*a*n*y^2, 6*a*u*x*y^2 + 2*b*n*x^2 + 6*a*n*x*y)]


# Dictionaries are  'dictxuy2b' and 'dictnurs6D2F'
dictTan = createDictionary(dictxuy2b, dictnurs6D2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: -64*a^3*c^2*d/(b^2*d + 4*a*c*k)^2, x: -8*a^2*c/b^3, s: 8*a*c*d/(b^2*d - 4*a*c*k), r: -1/8*(b^2*d + 4*a*c*k)/(a^2*c), u: 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l6Drs).substitute(dictTan) == SR(0)), bool(SR(q6Drs).substitute(dictTan) == SR(0)),bool(SR(W6Drs).substitute(dictTan) == SR(0)), bool(SR(l2b).substitute(dictTan) == SR(0)), bool(SR(q2b).substitute(dictTan) == SR(0)), bool(SR(W2b).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM6D2B)).substitute(dictTan).expand().factor()
# 16777216*a^15*c^9*d^2/((b^2*d + 4*a*c*k)^2*b^16)



#################
# Pair (6D, 2E) #
#################

JacM6D2E = jacobian((l6Drs,q6Drs,W6Drs, l2e, q2e, W2e), (r, s, n, u, x,y))
# JacM6D2E.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r + k, 0, 0, 0, 0),
#  (a*n, k*u - a, a*r + k, k*s, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x + a*y, a*x),
#  (0, 0, a*x, -3*c*x^3 - 2*b*x^2, -9*c*u*x^2 - 4*b*u*x + a*n, 0)]


# Dictionaries are  'dictxuy2e' and 'dictnurs6D2C'
dictTan = createDictionary(dictxuy2e, dictnurs6D2C)
# print(dictTan)
# {y: 1/4*b^2/(a*c), n: -4*a*b^4*d/(4*a*c*d + b^2*k)^2, x: -1/2*b/c, s: 2*b^2*d/(4*a*c*d - b^2*k), r: -1/2*(4*a*c*d + b^2*k)/(a*b^2), u: 16*a^2*b^2*c*d/(4*a*c*d + b^2*k)^2}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l6Drs).substitute(dictTan) == SR(0)), bool(SR(q6Drs).substitute(dictTan) == SR(0)),bool(SR(W6Drs).substitute(dictTan) == SR(0)), bool(SR(l2e).substitute(dictTan) == SR(0)), bool(SR(q2e).substitute(dictTan) == SR(0)), bool(SR(W2e).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM6D2E)).substitute(dictTan).expand().factor()
# -a^3*b^8*d^2/((4*a*c*d + b^2*k)^2*c^3)


#################
# Pair (6D, 2D) #
#################

JacM6D2D = jacobian((l6Drs,q6Drs,W6Drs, l2d, q2d, W2d), (r, s, n, u, x,y))
# JacM6D2D.rows()
# [(s*u + n, r*u + 1, r, r*s, 0, 0),
#  (a*s, a*r + k, 0, 0, 0, 0),
#  (a*n, k*u - a, a*r + k, k*s, 0, 0),
#  (0, 0, x, x*y, u*y + n, u*x),
#  (0, 0, 0, 0, 3*c*x^2 + 2*b*x*y + a*y, b*x^2 + a*x),
#  (0, 0, b*x^2 + a*x, -3*c*x^3 - b*x^2*y, -9*c*u*x^2 - 2*b*u*x*y + 2*b*n*x + a*n, -b*u*x^2)]


# Dictionaries are  'dictxuy2d' and 'dictnurs6D2F'
dictTan = createDictionary(dictxuy2d, dictnurs6D2F)
# print(dictTan)
# {y: 4*a*c/b^2, n: -64*a^3*c^2*d/(b^2*d + 4*a*c*k)^2, x: -2*a/b, s: 8*a*c*d/(b^2*d - 4*a*c*k), r: -1/8*(b^2*d + 4*a*c*k)/(a^2*c), u: 16*a^2*b^2*c*d/(b^2*d + 4*a*c*k)^2}

# # We check that the 6 equations vanish at 'dictTan'
# all([bool(SR(l6Drs).substitute(dictTan) == SR(0)), bool(SR(q6Drs).substitute(dictTan) == SR(0)),bool(SR(W6Drs).substitute(dictTan) == SR(0)), bool(SR(l2d).substitute(dictTan) == SR(0)), bool(SR(q2d).substitute(dictTan) == SR(0)), bool(SR(W2d).substitute(dictTan) == SR(0))])
# True

# # We check the Jacobian does not vanish:
# SR(det(JacM6D2D)).substitute(dictTan).expand().factor()
# 4096*a^9*c^3*d^2/((b^2*d + 4*a*c*k)^2*b^4)




==> code/4valent.sage <==
#############################################################################
# Computation for lifting of tritangents arising from 4-valent (1,1)-curves #
#############################################################################

# In this script we explicity compute the initial forms of tritangent (1,1)-curves that are 4 valent. There are few cases to consider.
# Case 1: three tangency points, 2 of type (2) and the 4-valent vertex corresponding to a type (4a').
# Case 2: three tangency points, 2 of type (2) and the 4-valent vertex corresponding to a type (6a').
# Case 3: two tangencies, 1 of type (2) or (3), and the 4-valent vertex corresponding to a type (4b'), i.e. of multiplicity 4.
# Case 4: type (6a'). This has multiplicity 2.
# Case 5: type (6b'). This has multiplicity 4.

#################
# Ambient rings #
#################

R = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])), [var('m'), var('n'), var('u'), var('x'), var('y'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u')])), [var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])),[var('m'), var('n'), var('u')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('n'), var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('n')])),[var('u')])

TTn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('u'), var('r'), var('s')])),[var('n')])
TTm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('n'), var('u'), var('r'), var('s')])),[var('m')])
TTu =  PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('n'), var('r'), var('s')])),[var('u')])



#########################
# Types (4a') and (6a') #
#########################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation. The case (4a') corresponds to setting b=0. At each step we need to verify we do not have a monomial in b with negative exponents.

# The relevant monomials are y^2 and x*y^3 and y^3
q = a*y^2+ b*y^3+c*x*y^3 
l = y + m + n*x + u*x*y

M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                     u*x + 1]
# [                      c*y^3 3*c*x*y^2 + 3*b*y^2 + 2*a*y]

W = M.det()

# SR(W).factor()
# (2*c*u*x*y^2 + 3*c*n*x*y + 3*b*u*y^2 + 3*b*n*y + 2*a*u*y - c*y^2 + 2*a*n)*y

# expand(q).factor()
# (c*x*y + b*y + a)*y^2

# We record the non-monomial factor of q:
q1 = (c*x*y + b*y + a)
   
# We record the non-monomial factor of W:
W1 = (2*c*u*x*y^2 + 3*c*n*x*y + 3*b*u*y^2 + 3*b*n*y + 2*a*u*y - c*y^2 + 2*a*n)

# We use q1 to solve for x:
dictX6a4ap = {x: - (b*y + a)/(c*y)}

# # We check that q1 vanishes:
# bool(SR(q).substitute(dictX6a4ap) == SR(0))
# True

# We substitute in l and W:

ly = SR(l).substitute(dictX6a4ap)
# ly.factor()
# -(b*u*y^2 - c*m*y + b*n*y + a*u*y - c*y^2 + a*n)/(c*y)

ly = SR(b*u*y^2 - c*m*y + b*n*y + a*u*y - c*y^2 + a*n)
# Sy(ly)
# (b*u - c)*y^2 + (-c*m + b*n + a*u)*y + a*n

Wy = SR(W1).substitute(dictX6a4ap)
# Wy.factor()
# b*u*y^2 - c*y^2 - a*n
Wy = SR(b*u*y^2 - c*y^2 - a*n)
# Sy(Wy)
# (b*u - c)*y^2 - a*n

# We eliminate y^2 from both ly and Wy

f = Wy - ly

# SR(f).factor()
# c*m*y - b*n*y - a*u*y - 2*a*n

# Sy(f)
# (c*m - b*n - a*u)*y - 2*a*n

# We solve for y:
dicty6a4ap = {y:  2*a*n/(c*m - b*n - a*u)}

# # We check that f vanishes:
# bool(SR(f).substitute(dicty6a4ap) == SR(0))
# True

# We substitute the value for y in x:
dictxy6a4ap = {x: SR(dictX6a4ap[x]).substitute(dicty6a4ap).factor(), y: dicty6a4ap[y]}
# dictxy6a4ap
# {x: -1/2*(c*m + b*n - a*u)/(c*n), y: 2*a*n/(c*m - b*n - a*u)}

# We use f to eliminate y^2 from Wy

gg = (b*u - c)/gcd((b*u - c), (c*m - b*n - a*u))*y*f - (c*m - b*n - a*u)/gcd((b*u - c), (c*m - b*n - a*u))*Wy

# # coefficients
# SR((b*u - c)/gcd((b*u - c), (c*m - b*n - a*u))).factor()
# b*u - c
# SR((c*m - b*n - a*u)/gcd((b*u - c), (c*m - b*n - a*u))).factor()
# c*m - b*n - a*u

# SR(gg).factor()
# -(2*b*u*y - c*m + b*n + a*u - 2*c*y)*a*n

# We relabel gg, eliminating the monomial factor

gg = SR(2*b*u*y - c*m + b*n + a*u - 2*c*y)

# Sy(gg)
# (2*b*u - 2*c)*y - c*m + b*n + a*u

# We eliminate y from both f and gg

hh = (2*b*u - 2*c)/gcd((2*b*u - 2*c), (c*m - b*n - a*u))*f - (c*m - b*n - a*u)/gcd((2*b*u - 2*c), (c*m - b*n - a*u))*gg
 
# SR(hh).factor()
# c^2*m^2 - 2*b*c*m*n + b^2*n^2 - 2*a*c*m*u - 2*a*b*n*u + a^2*u^2 + 4*a*c*n

# We check  that this can be simplified:
# testExp = (c*m-b*n-a*u)^2 + 4*a*n*(c-u*b)
# bool(SR(testExp - hh) == SR(0))
# True

# We eliminate the constant term from both f and gg:

hh1 = - 2*a*n/gcd(- 2*a*n, - c*m + b*n + a*u)*gg - ( - c*m + b*n + a*u)/gcd(- 2*a*n, - c*m + b*n + a*u)*f
SR(hh1).factor()
(c^2*m^2 - 2*b*c*m*n + b^2*n^2 - 2*a*c*m*u - 2*a*b*n*u + a^2*u^2 + 4*a*c*n)*y

bool(SR(hh1-hh*y) == SR(0))
True

###########################################################################
# Two extra tangencies on a different hyperplanes, so the quantity mu = 1 #
###########################################################################

# Tangencies:
# Since the other two tangency points determine the values of m/n and n/u, we can express m and u in terms of n, r, s, where r=m/n and s = n/u. More precisely, we have m = r*n and u =n/s

dictnuSub = {u: m/(s*r), n: m/r}

hh1 = SR(hh).substitute(dictnuSub)

# hh1.factor()
# (c^2*m*r^2*s^2 - 2*b*c*m*r*s^2 - 2*a*c*m*r*s + b^2*m*s^2 + 4*a*c*r*s^2 - 2*a*b*m*s + a^2*m)*m/(r^2*s^2)
 
hh1m = SR((c^2*m*r^2*s^2 - 2*b*c*m*r*s^2 - 2*a*c*m*r*s + b^2*m*s^2 + 4*a*c*r*s^2 - 2*a*b*m*s + a^2*m))

# TTm(hh1m)
# (c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)*m + 4*a*c*r*s^2

# The linear coeffiecient can be simplified as (c*r - b*s - a)^2 - 4*a*b*s
# bool(SR((c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)-((c*r*s - b*s - a)^2-4*a*b*s)) == SR(0))
# True


dictm6a4ap = {m: -(4*a*c*r*s^2)/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2
- 2*a*b*s + a^2)}
# # We check the expression for m with hh1m:
# bool(SR(hh1m).substitute(dictm6a4ap) == SR(0))
# True

dictnum6a4ap = {u: SR(dictnuSub[u]).substitute(dictm6a4ap).factor(), n:dictnuSub[n].substitute(dictm6a4ap).factor(), m: dictm6a4ap[m].factor()}
# dictnum6a4ap
# {m: -4*a*c*r*s^2/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2),
#  n: -4*a*c*s^2/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2),
#  u: -4*a*c*s/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)}


# The genericity ensures that the denominator does not vanish!

# We check that the coefficient of y is not zero:
# Sy(f)
# (c*m - b*n - a*u)*y - 2*a*n

# coeffsy = (c*m - b*n - a*u)
# SR(coeffsy).substitute(dictnum6a4ap).factor()
# -4*(c*r*s - b*s - a)*a*c*s/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)
# Again, the genericity of $q$ ensures that this quantity is not zero.

# CONCLUSION: We get a unique value for m, since b plays no role in the computation of r and s.

# We substitute these values on 'dictxy6a4ap'

dictmxy6a4ap = {x: SR(dictxy6a4ap[x]).substitute(dictnuSub).substitute(dictm6a4ap).factor(), y: SR(dictxy6a4ap[y]).substitute(dictnuSub).substitute(dictm6a4ap).factor(), m: SR(dictm6a4ap[m]).factor()}

# dictmxy6a4ap
# {x: -1/2*(c*r*s + b*s - a)/(c*s),
#  y: 2*a*s/(c*r*s - b*s - a),
#  m: -4*a*c*r*s^2/(c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)}




# We do the Jacobian computation to decide the total lifting multiplicity

JacMm = jacobian((q,l,W), (x,y,m))
# SR(det(JacMm)).substitute(dictnuSub).substitute(dictmxy6a4ap).factor()
# 64*a^5*c^2*s^5/((c^2*r^2*s^2 - 2*b*c*r*s^2 - 2*a*c*r*s + b^2*s^2 - 2*a*b*s + a^2)*(c*r*s - b*s - a)^3)


# # We get a monomial in m, y, a, c 
# SR(det(JacMm)/y^3/m).substitute(dictnuSub).substitute(dictmxy6a4ap).factor()
# -2*a*c/r

# To conclude, it is enough to notice that by computing the Jacobian in the variables m and n/u (resp m2) and m/n (resp m2') we will get a block upper-triangular matrix, where the block diagonal components correspond to the Jacobians of the local systems at P, P' and P''.

# CONCLUSION: Total lifting is the product of the lifting multiplicities of the other two tangency points.



##########################################################################
# Two extra tangencies on the same hyperplane, so the quantity  mu is  2 #
##########################################################################

# This case will not occur for type (6a') but will occur for type (4a').

dictnuSub2 = {n: u*s}

hh2 = SR(hh).substitute(dictnuSub2)

# hh2.factor()
# b^2*s^2*u^2 - 2*b*c*m*s*u - 2*a*b*s*u^2 + c^2*m^2 - 2*a*c*m*u + 4*a*c*s*u + a^2*u^2
 
hh2m = SR(b^2*s^2*u^2 - 2*b*c*m*s*u - 2*a*b*s*u^2 + c^2*m^2 - 2*a*c*m*u + 4*a*c*s*u + a^2*u^2)
# TTm(hh2m)
# c^2*m^2 + (-2*b*c*u*s - 2*a*c*u)*m + b^2*u^2*s^2 - 2*a*b*u^2*s + a^2*u^2 + 4*a*c*u*s

# We check that the expression can be simplified as (c*m - u*(b*s + a))^2-4*(b*u - c)*a*s*u

# bool(SR(hh2m) - SR((c*m - u*(b*s + a))^2-4*(b*u - c)*a*s*u) == SR(0))
# True

# Thus, we get two solutions in m.

# Since we are in case (4a') we can work with $b=0$ to determine the non-vanishing of the initial Jacobian:

# First, we simplify the expression for hh2m setting b=0
hh2m4ap = SR(hh2m).substitute({b:0})
# hh2m4ap.factor()
# c^2*m^2 - 2*a*c*m*u + 4*a*c*s*u + a^2*u^2

dictxyn4ap2 = {x: SR(dictxy6ap[x].substitute(dictnuSub2).substitute({b:0})).factor(), y: SR(dictxy6ap[y].substitute(dictnuSub2).substitute({b:0})).factor(), n: dictnuSub2[n]}

# dictxyn4ap2
# {x: -1/2*(c*m - a*u)/(c*s*u), n: s*u, y: 2*a*s*u/(c*m - a*u)}

# We determine the solutions in m:

# solve([SR(hh2m4ap)], m)
# [m == (a*u - 2*sqrt(-a*c*s*u))/c, m == (a*u + 2*sqrt(-a*c*s*u))/c]

##############
# Solution 1 #
##############

dictm4apSol1 = {m: SR((a*u - 2*sqrt(-a*c*s*u))/c)}
dictxynm4ap2Sol1 = {m:dictm4apSol1[m].factor(), x: SR(dictxyn4ap2[x]).substitute(dictm4apSol1).factor(), y: SR(dictxyn4ap2[y]).substitute(dictm4apSol1).factor(), n: SR(dictxyn4ap2[n]).substitute(dictm4apSol1).factor()}

# dictxynm4ap2Sol1
# {x: sqrt(-a*c*s*u)/(c*s*u),
#  n: s*u,
#  y: -a*s*u/sqrt(-a*c*s*u),
#  m: (a*u - 2*sqrt(-a*c*s*u))/c}


# We do the Jacobian computation to decide the total lifting multiplicity

JacMm = jacobian((q,l,W), (x,y,m)).substitute({b:0})
# SR(det(JacMm)).substitute(dictxynm4ap2Sol1).factor()
# 2*sqrt(-a*c*s*u)*a^2*s^2*u^2/c

# SR(det(JacMm)/x).substitute(dictxynm4ap2Sol1).factor()
# 2*a^2*s^3*u^3
 
# # We get a monomial in x, a, s, u.

# To conclude, it is enough to notice that by computing the Jacobian in the variables m and n/u (resp m2) and m/n (resp m2') we will get a block upper-triangular matrix, where the block diagonal components correspond to the Jacobians of the local systems at P, P' and P''.

# CONCLUSION: Total lifting is the product of the lifting multiplicities of the other two tangency points.

##############
# Solution 2 #
##############

dictm4apSol2 = {m: SR((a*u + 2*sqrt(-a*c*s*u))/c)}
dictxynm4ap2Sol2 = {m:dictm4apSol2[m].factor(), x: SR(dictxyn4ap2[x]).substitute(dictm4apSol2).factor(), y: SR(dictxyn4ap2[y]).substitute(dictm4apSol2).factor(), n: SR(dictxyn4ap2[n]).substitute(dictm4apSol2).factor()}

# dictxynm4ap2Sol2
# {x: -sqrt(-a*c*s*u)/(c*s*u),
#  n: s*u,
#  y: a*s*u/sqrt(-a*c*s*u),
#  m: (a*u + 2*sqrt(-a*c*s*u))/c}

# We do the Jacobian computation to decide the total lifting multiplicity

JacMm = jacobian((q,l,W), (x,y,m)).substitute({b:0})
# SR(det(JacMm)).substitute(dictxynm4ap2Sol2).factor()
# -2*sqrt(-a*c*s*u)*a^2*s^2*u^2/c

# SR(det(JacMm)/x).substitute(dictxynm4ap2Sol2).factor()
# 2*a^2*s^3*u^3
 
# # We get a monomial in x, a, s, u.

# To conclude, it is enough to notice that by computing the Jacobian in the variables m and n/u (resp m2) and m/n (resp m2') we will get a block upper-triangular matrix, where the block diagonal components correspond to the Jacobians of the local systems at P, P' and P''.

# CONCLUSION: Total lifting is the product of the lifting multiplicities of the other two tangency points.



################################################################################################################################################################


##############
# Type (4b') #
##############

# This corresponds to a tangency involving the terms  y^3 and x*y^2. The tangency has multiplicity 4.

# The relevant monomials are y^3 and x*y^2
q = a+ c*x*y^3 
l = y + m + n*x + u*x*y

M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [  u*y + n   u*x + 1]
# [    c*y^3 3*c*x*y^2]

W = M.det()

# SR(W).factor()
# (2*u*x*y + 3*n*x - y)*c*y^2


# SR(q).factor()
# c*x*y^3 + a
 
# We record the non-monomial factor of W:
W1 = (2*u*x*y + 3*n*x - y)

# We eliminate x using q
dictX4bp = {x: -a/(c*y^3)}

# # We check that q vanishes:
# bool(SR(q).substitute(dictX4bp) == SR(0))
# True

# We substitute in W1 and l

ly = SR(l).substitute(dictX4bp)
# ly.factor()
# (c*m*y^3 + c*y^4 - a*u*y - a*n)/(c*y^3)

# We record the non-monomial factor:

ly = SR(c*m*y^3 + c*y^4 - a*u*y - a*n)

# Sy(ly)
# c*y^4 + c*m*y^3 - a*u*y - a*n

Wy = SR(W1).substitute(dictX4bp)
# Wy.factor()
# -(c*y^4 + 2*a*u*y + 3*a*n)/(c*y^3)

# We record the non-monomial factor
Wy = SR(c*y^4 + 2*a*u*y + 3*a*n)
# Sy(Wy)
# c*y^4 + 2*a*u*y + 3*a*n

# We eliminate y^4 from both ly and Wy
gg = Wy - ly

# Sy(gg)
# -c*m*y^3 + 3*a*u*y + 4*a*n

# We eliminate y^4 from Wy using gg

f = m*Wy + gg*y

# Sy(f)
# 3*a*u*y^2 + (2*a*m*u + 4*a*n)*y + 3*a*m*n

# We eliminate y^3 from gg using f
hh = 3*a*u/gcd(3*a*u, -c*m)*gg - (-c*m)/gcd(3*a*u, -c*m)*y*f

# # coefficients
# SR(3*a*u/gcd(3*a*u, -c*m)).factor()
# 3*a*u
# SR((-c*m)/gcd(3*a*u, -c*m)).factor()
# -c*m

# Sy(hh)
# (2*a*c*m^2*u + 4*a*c*m*n)*y^2 + (3*a*c*m^2*n + 9*a^2*u^2)*y + 12*a^2*n*u

# We eliminate the y^2 factor from f and hh

hh1 = (2*a*c*m^2*u + 4*a*c*m*n)/gcd((2*a*c*m^2*u + 4*a*c*m*n), 3*a*u)*f - 3*a*u/gcd((2*a*c*m^2*u + 4*a*c*m*n), 3*a*u)*hh

# # coefficients
# SR((2*a*c*m^2*u + 4*a*c*m*n)/gcd((2*a*c*m^2*u + 4*a*c*m*n), 3*a*u)).factor()
# 2*(m*u + 2*n)*c*m
# SR(3*a*u/gcd((2*a*c*m^2*u + 4*a*c*m*n), 3*a*u)).factor()
# 3*u

# Sy(hh1)
# (4*a*c*m^3*u^2 + 7*a*c*m^2*n*u + 16*a*c*m*n^2 - 27*a^2*u^3)*y + 6*a*c*m^3*n*u + 12*a*c*m^2*n^2 - 36*a^2*n*u^2

# SR(hh1).factor()
# (4*c*m^3*u^2*y + 6*c*m^3*n*u + 7*c*m^2*n*u*y + 12*c*m^2*n^2 + 16*c*m*n^2*y - 27*a*u^3*y - 36*a*n*u^2)*a

# We collect the non-monomial factor:
hh1 = (4*c*m^3*u^2*y + 6*c*m^3*n*u + 7*c*m^2*n*u*y + 12*c*m^2*n^2 + 16*c*m*n^2*y - 27*a*u^3*y - 36*a*n*u^2)
# Sy(hh1)
# (4*c*m^3*u^2 + 7*c*m^2*n*u + 16*c*m*n^2 - 27*a*u^3)*y + 6*c*m^3*n*u + 12*c*m^2*n^2 - 36*a*n*u^2

# Since we have multiplicity 4, hh1 must be the zero polynomial. Therefore, both coefficients must vanish
# A1 = SR((4*c*m^3*u^2 + 7*c*m^2*n*u + 16*c*m*n^2 - 27*a*u^3))
# A0 = SR((6*c*m^3*n*u + 12*c*m^2*n^2 - 36*a*n*u^2))

# A1.factor()
# 4*c*m^3*u^2 + 7*c*m^2*n*u + 16*c*m*n^2 - 27*a*u^3

# A0.factor()
# 6*(c*m^3*u + 2*c*m^2*n - 6*a*u^2)*n

# We collect the non-monomial factors
A0 = (c*m^3*u + 2*c*m^2*n - 6*a*u^2)
A1 = (4*c*m^3*u^2 + 7*c*m^2*n*u + 16*c*m*n^2 - 27*a*u^3)

# By construction, the parameter m does not feature at the local equation of any other tangency point. This means that we must obtain the value for m in terms of n and u.

# We view A0 and A1 as polynomials in m;

# Tm(A0)
# c*u*m^3 + 2*c*n*m^2 - 6*a*u^2
# Tm(A1)
# 4*c*u^2*m^3 + 7*c*n*u*m^2 + 16*c*n^2*m - 27*a*u^3

# We eliminate m^3*u^2 from A1 using A0.
A2 = 4*c*u^2/gcd(4*c*u^2, c*u)*A0 - c*u/gcd(4*c*u^2, c*u)*A1

# # coefficients
# SR(4*c*u^2/gcd(4*c*u^2, c*u)).factor()
# 4*u
# SR(c*u/gcd(4*c*u^2, c*u)).factor()
# 1

# SR(A2).factor()
# c*m^2*n*u - 16*c*m*n^2 + 3*a*u^3

# Tm(A2)
# c*n*u*m^2 - 16*c*n^2*m + 3*a*u^3

# We eliminate m^3 from A0 using A2

A3 = c*n*u/gcd(c*n*u, c*u)*A0 - c*u/gcd(c*n*u, c*u)*m*A2

# # coefficients
# SR(c*n*u/gcd(c*n*u, c*u)).factor()
# n
# SR(c*u/gcd(c*n*u, c*u)).factor()
# 1

# Tm(A3)
# 18*c*n^2*m^2 - 3*a*u^3*m - 6*a*n*u^2

# We eliminate m^2 from A3 using A2
A4 = 18*c*n^2/gcd(18*c*n^2, c*n*u)*A2 - c*n*u/gcd(18*c*n^2, c*n*u)*A3

# # coefficients
# SR(18*c*n^2/gcd(18*c*n^2, c*n*u)).factor()
# 18*n
# SR(c*n*u/gcd(18*c*n^2, c*n*u)).factor()
# u

# Tm(A4)
# (3*a*u^4 - 288*c*n^3)*m + 60*a*n*u^3

# Note that a does not feature in the local system expressing n/u as a rational function on the coefficients of $q$, so the scalar does not vanish and we can solve for m.

# We get a linear expression for m
dictm4bp = {m:-(60*a*n*u^3)/(3*a*u^4 - 288*c*n^3)}

# We substitute back in A4:
# bool(SR(A4).substitute(dictm4bp) == SR(0))
# True

# We substitute back in A0 , A1, A2 and A3:
# SR(A0).substitute(dictm4bp).factor()
# -6*(a*u^4 + 864*c*n^3)*(a*u^4 + 64*c*n^3)*(a*u^4 - 16*c*n^3)*a*u^2/(a*u^4 - 96*c*n^3)^3

# SR(A1).substitute(dictm4bp).factor()
# -9*(3*a*u^4 + 2272*c*n^3)*(a*u^4 + 64*c*n^3)*(a*u^4 - 16*c*n^3)*a*u^3/(a*u^4 - 96*c*n^3)^3

# SR(A2).substitute(dictm4bp).factor()
# 3*(a*u^4 + 64*c*n^3)*(a*u^4 - 16*c*n^3)*a*u^3/(a*u^4 - 96*c*n^3)^2

# SR(A3).substitute(dictm4bp).factor()
# 54*(a*u^4 + 64*c*n^3)*(a*u^4 - 16*c*n^3)*a*n*u^2/(a*u^4 - 96*c*n^3)^2

# We get two possible relations, given by the non-monomial factors featuring in A2 and A3. They also appear in A0 and A1:
# (a*u^4 + 64*c*n^3) == 0, or
# (a*u^4 - 16*c*n^3) == 0.


Tb = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('c') , var('m'), var('n'), var('u'), var('r'), var('s')])),[var('b')])

# The value of n/u is fixed, so we should obtain the value of u from this. For this, we replace n by $n = u*r$ in all factors, and see if we can solve for u

dictn4bp = {n: u*r}


##############
# Solution 1 #
##############

# We assume (a*u^4 + 64*c*n^3) == 0

# We substitute the value for n to obtain a linear expression in u:
# SR(a*u^4 + 64*c*n^3).substitute(dictn4bp).factor()
# (64*c*r^3 + a*u)*u^3

# We obtain a unique value for u
dictu4bpSol1 = {u: -64*c*r^3/a}

# # We check this value vanishes
# bool(SR(a*u^4 + 64*c*n^3).substitute(dictn4bp).substitute(dictu4bpSol1) == SR(0))
# True

# We replace this value in 'dictm4bp':
dictnu4bpSol1 = {u: dictu4bpSol1[u], n: dictn4bp[n].substitute(dictu4bpSol1).factor()}
dictmnu4bpSol1 = {u: dictnu4bpSol1[u], n: dictnu4bpSol1[n], m: dictm4bp[m].substitute(dictnu4bpSol1).factor()}

# dictmnu4bpSol1
# {m: -8*r, n: -64*c*r^4/a, u: -64*c*r^3/a}

# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu4bpSol1) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu4bpSol1) == SR(0))
# True



# We substitute back in f (quadratic equation in y) to find the solutions in y. This will show if the solutions correspond to an initial hyperflex or not.

# Sy(f)
# 3*a*u*y^2 + (2*a*m*u + 4*a*n)*y + 3*a*m*n

# SR(f).substitute(dictmnu4bpSol1).factor()
# 192*(8*r^2 + 4*r*y - y^2)*c*r^3

# solve([8*r^2 + 4*r*y - y^2], y)
# [y == -2*r*(sqrt(3) - 1), y == 2*r*(sqrt(3) + 1)]

# We get no initial hyperflex for this Solution.

dictymnu4bpSol1_0 = {u: dictmnu4bpSol1[u], n: dictmnu4bpSol1[n], m: dictmnu4bpSol1[m], y: -2*r*(sqrt(3) - 1)}

dictymnu4bpSol1_1 = {u: dictmnu4bpSol1[u], n: dictmnu4bpSol1[n], m: dictmnu4bpSol1[m], y: 2*r*(sqrt(3) + 1)}

# We obtain the value of x:
dictxymnu4bpSol1_0 = {u: dictymnu4bpSol1_0[u], n: dictymnu4bpSol1_0[n], m: dictymnu4bpSol1_0[m], y: dictymnu4bpSol1_0[y], x: dictX4bp[x].substitute(dictymnu4bpSol1_0).factor()}
# dictxymnu4bpSol1_0
# {x: 1/8*a/(c*r^3*(sqrt(3) - 1)^3),
#  m: -8*r,
#  y: -2*r*(sqrt(3) - 1),
#  n: -64*c*r^4/a,
#  u: -64*c*r^3/a}


dictxymnu4bpSol1_1 = {u: dictymnu4bpSol1_1[u], n: dictymnu4bpSol1_1[n], m: dictymnu4bpSol1_1[m], y: dictymnu4bpSol1_1[y], x: dictX4bp[x].substitute(dictymnu4bpSol1_1).factor()}
# dictxymnu4bpSol1_1
# {x: -1/8*a/(c*r^3*(sqrt(3) + 1)^3),
#  m: -8*r,
#  y: 2*r*(sqrt(3) + 1),
#  n: -64*c*r^4/a,
#  u: -64*c*r^3/a}

# In order to use the Jacobian criterion, we need new variables for the second tangency point. We use (z,s).

# We introduce a new variable z
var('z')
# We build the equations in the variables r and s:
dictzs = {x:z, y:s}
qzs = SR(q).substitute(dictzs)
lzs = SR(l).substitute(dictzs)
Wzs = SR(W).substitute(dictzs)

# We record the solution (u,n,m,x,y,z,s) in terms of r = n/u
dictxyzsmnu4bpSol1 = {u:dictmnu4bpSol1[u], n:dictmnu4bpSol1[n], m: dictmnu4bpSol1[m], x: dictxymnu4bpSol1_0[x], y: dictxymnu4bpSol1_0[y], z: dictxymnu4bpSol1_1[x], s: dictxymnu4bpSol1_1[y]}

# dictxyzsmnu4bpSol1
# {n: -64*c*r^4/a,
#  y: -2*r*(sqrt(3) - 1),
#  m: -8*r,
#  x: 1/8*a/(c*r^3*(sqrt(3) - 1)^3),
#  z: -1/8*a/(c*r^3*(sqrt(3) + 1)^3),
#  s: 2*r*(sqrt(3) + 1),
#  u: -64*c*r^3/a}

# # We compute the Jacobian in the variables (x,y,z,s,m,u)
# JacM4b1 = jacobian((SR(q),SR(l),SR(W),qzs,lzs,Wzs), (x,y,z,s,m,u))
# SR(det(JacM4b1)).substitute(dictxyzsmnu4bpSol1).factor()
# -2359296*sqrt(3)*a*c^3*r^8/((sqrt(3) + 1)*(sqrt(3) - 1))

# SR(det(JacM4b1)*y*s).substitute(dictxyzsmnu4bpSol1).factor()
# 9437184*sqrt(3)*a*c^3*r^10

# We see that the initial form of det(JacM3b1) becomes 9437184*sqrt(3)*a*c^3*r^10/(y*s)

# # Since a plays no role in the computation of the coefficient r, the non-monomial factor does not vanish.

# This, we obtain local lifting multiplicity 1 for P. The total lifting multiplicity matches that of the other point. 


##############
# Solution 2 #
##############

# We assume (a*u^4 - 16*c*n^3)  == 0

# We substitute the value for n to obtain a linear expression in u:
# SR(a*u^4 - 16*c*n^3).substitute(dictn4bp).factor()
# -(16*c*r^3 - a*u)*u^3

# We obtain a unique value for u
dictu4bpSol2 = {u: 16*c*r^3/a}

# # We check this value vanishes
# bool(SR(a*u^4 - 16*c*n^3).substitute(dictn4bp).substitute(dictu4bpSol2) == SR(0))
# True

# We replace this value in 'dictm4bp':
dictnu4bpSol2 = {u: dictu4bpSol2[u], n: dictn4bp[n].substitute(dictu4bpSol2).factor()}
dictmnu4bpSol2 = {u: dictnu4bpSol2[u], n: dictnu4bpSol2[n], m: dictm4bp[m].substitute(dictnu4bpSol2).factor()}

# dictmnu4bpSol2
# {m: 4*r, n: 16*c*r^4/a, u: 16*c*r^3/a}

# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu4bpSol2) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu4bpSol2) == SR(0))
# True

# We substitute back in f to find the solutions in y and see if we have an initial hyperflex.

# SR(f).substitute(dictmnu4bpSol2).factor()
# 48*c*(2*r + y)^2*r^3

# solve([(2*r + y)], y)
# [y == -2*r]

dictymnu4bpSol2 = {u: dictmnu4bpSol2[u], n: dictmnu4bpSol2[n], m: dictmnu4bpSol2[m], y: -2*r}

# We obtain the value of x:
dictxymnu4bpSol2 = {u: dictymnu4bpSol2[u], n: dictymnu4bpSol2[n], m: dictymnu4bpSol2[m], y: dictymnu4bpSol2[y], x: dictX4bp[x].substitute(dictymnu4bpSol2).factor()}
# dictxymnu4bpSol2
# {x: 1/8*a/(c*r^3), m: 4*r, y: -2*r, n: 16*c*r^4/a, u: 16*c*r^3/a}

# We get an initial hyperflex for this Solution.

# Modification techniques used to rule out initial hyperflexes are done at the end of this file.



################################################################################################################################################################

##############
# Type (6b') #
##############

# We analyze this tangency that has an unbounded ray attached to it on the tritangent shape. This corresponds to a tangency involving the terms y, y^3 and x*y^2. The tangency has multiplicity 4.

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.

# The relevant monomials are y, y^3 and x*y^2
q = a+ b*y+ c*x*y^3 
l = y + m + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [      u*y + n       u*x + 1]
# [        c*y^3 3*c*x*y^2 + b]

W = M.det()

# SR(W).factor()
# 2*c*u*x*y^3 + 3*c*n*x*y^2 - c*y^3 + b*u*y + b*n

# SR(q).factor()
# c*x*y^3 + b*y + a

# There are no monomial factors in W and q.

# We eliminate x using q
dictX6bp = {x: -(b*y + a)/(c*y^3)}

# # We check that q vanishes:
# bool(SR(q).substitute(dictX6bp) == SR(0))
# True

# We substitute in W1 and l

ly = SR(l).substitute(dictX6bp)
# ly.factor()
# (c*m*y^3 + c*y^4 - b*u*y^2 - b*n*y - a*u*y - a*n)/(c*y^3)

# We record the non-monomial factor:

ly = SR(c*m*y^3 + c*y^4 - b*u*y^2 - b*n*y - a*u*y - a*n)

# Sy(ly)
# c*y^4 + c*m*y^3 - b*u*y^2 + (-b*n - a*u)*y - a*n

Wy = SR(W).substitute(dictX6bp)
# Wy.factor()
# -(c*y^4 + b*u*y^2 + 2*b*n*y + 2*a*u*y + 3*a*n)/y

# We record the non-monomial factor
Wy = SR(c*y^4 + b*u*y^2 + 2*b*n*y + 2*a*u*y + 3*a*n)
# Sy(Wy)
# c*y^4 + b*u*y^2 + (2*b*n + 2*a*u)*y + 3*a*n

# We eliminate y^4 from both ly and Wy
gg = Wy - ly
# Sy(gg)
# -c*m*y^3 + 2*b*u*y^2 + (3*b*n + 3*a*u)*y + 4*a*n

# We eliminate y^4 from Wy using gg

f = m*Wy + gg*y

# Sy(f)
# 2*b*u*y^3 + (b*m*u + 3*b*n + 3*a*u)*y^2 + (2*b*m*n + 2*a*m*u + 4*a*n)*y + 3*a*m*
n

# We eliminate y^3 from gg using f
hh = 2*b*u*gg - (-c*m)*f

# Sy(hh)
# (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)*y^2 + (2*b*c*m^2*n + 2*a*c*m^2*u + 4*a*c*m*n + 6*b^2*n*u + 6*a*b*u^2)*y + 3*a*c*m^2*n + 8*a*b*n*u

####################
# We compute the discriminant of hh to see if we have an initial hyperflex

A = (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)
B = (2*b*c*m^2*n + 2*a*c*m^2*u + 4*a*c*m*n + 6*b^2*n*u + 6*a*b*u^2)
C = 3*a*c*m^2*n + 8*a*b*n*u
Discr = B^2-4*A*C
# Discr.factor()
# 4*b^2*c^2*m^4*n^2 - 4*a*b*c^2*m^4*n*u + 4*a^2*c^2*m^4*u^2 - 20*a*b*c^2*m^3*n^2 - 20*a^2*c^2*m^3*n*u + 24*b^3*c*m^2*n^2*u - 32*a*b^2*c*m^2*n*u^2 + 24*a^2*b*c*m^2*u^3 + 16*a^2*c^2*m^2*n^2 - 48*a*b^2*c*m*n^2*u - 48*a^2*b*c*m*n*u^2 + 36*b^4*n^2*u^2 - 56*a*b^3*n*u^3 + 36*a^2*b^2*u^4

# # We factor the coefficients of hh:
# SR(A).factor()
# b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2
# SR(B).factor()
# 2*b*c*m^2*n + 2*a*c*m^2*u + 4*a*c*m*n + 6*b^2*n*u + 6*a*b*u^2
# SR(C).factor()
# (3*c*m^2 + 8*b*u)*a*n
#################


# We eliminate the y^3 factor from g and hh

hh1 = (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)/gcd(-c*m,(b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))*gg - (-c*m)/gcd(-c*m,(b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))*y*hh

# # coefficients
# SR((b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)/gcd(-c*m,(b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))).factor()
# b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2
# SR( (-c*m)/gcd(-c*m,(b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))).factor()
# -c*m

# Sy(hh1)
# (2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3)*y^2 + (3*a*c^2*m^3*n + 3*b^2*c*m^2*n*u + 3*a*b*c*m^2*u^2 + 9*b^2*c*m*n^2 + 26*a*b*c*m*n*u + 9*a^2*c*m*u^2 + 12*b^3*n*u^2 + 12*a*b^2*u^3)*y + 4*a*b*c*m^2*n*u + 12*a*b*c*m*n^2 + 12*a^2*c*m*n*u + 16*a*b^2*n*u^2

# We eliminate the y^2 term from both hh1 and hh
hh2 = (2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3)/gcd((2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3), (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))*hh - (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)/gcd((2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3), (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))*hh1

# # coefficients
# SR((2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3)/gcd((2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3), (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))).factor()
# 2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3
# SR((b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2)/gcd((2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3), (b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2))).factor()
# b*c*m^2*u + 3*b*c*m*n + 3*a*c*m*u + 4*b^2*u^2

# Sy(hh2)
# (4*b^2*c^3*m^5*n^2 + 5*a*b*c^3*m^5*n*u + 4*a^2*c^3*m^5*u^2 + b^3*c^2*m^4*n*u^2 + a*b^2*c^2*m^4*u^3 + 7*a*b*c^3*m^4*n^2 + 7*a^2*c^3*m^4*n*u + 18*b^3*c^2*m^3*n^2*u + 24*a*b^2*c^2*m^3*n*u^2 + 18*a^2*b*c^2*m^3*u^3 + 4*b^4*c*m^2*n*u^3 + 4*a*b^3*c*m^2*u^4 + 16*a^2*c^3*m^3*n^2 - 27*b^3*c^2*m^2*n^3 - 33*a*b^2*c^2*m^2*n^2*u - 33*a^2*b*c^2*m^2*n*u^2 - 27*a^3*c^2*m^2*u^3)*y + 6*a*b*c^3*m^5*n^2 + 6*a^2*c^3*m^5*n*u + 2*a*b^2*c^2*m^4*n*u^2 + 12*a^2*c^3*m^4*n^2 + 28*a*b^2*c^2*m^3*n^2*u + 28*a^2*b*c^2*m^3*n*u^2 + 8*a*b^3*c*m^2*n*u^3 - 36*a*b^2*c^2*m^2*n^3 - 40*a^2*b*c^2*m^2*n^2*u - 36*a^3*c^2*m^2*n*u^2


# Since we have multiplicity 4, hh2 must be the zero polynomial. Therefore, both coefficients must vanish
A1 = SR((4*b^2*c^3*m^5*n^2 + 5*a*b*c^3*m^5*n*u + 4*a^2*c^3*m^5*u^2 + b^3*c^2*m^4*n*u^2 + a*b^2*c^2*m^4*u^3 + 7*a*b*c^3*m^4*n^2 + 7*a^2*c^3*m^4*n*u + 18*b^3*c^2*m^3*n^2*u + 24*a*b^2*c^2*m^3*n*u^2 + 18*a^2*b*c^2*m^3*u^3 + 4*b^4*c*m^2*n*u^3 + 4*a*b^3*c*m^2*u^4 + 16*a^2*c^3*m^3*n^2 - 27*b^3*c^2*m^2*n^3 - 33*a*b^2*c^2*m^2*n^2*u - 33*a^2*b*c^2*m^2*n*u^2 - 27*a^3*c^2*m^2*u^3))
A0 = SR(6*a*b*c^3*m^5*n^2 + 6*a^2*c^3*m^5*n*u + 2*a*b^2*c^2*m^4*n*u^2 + 12*a^2*c^3*m^4*n^2 + 28*a*b^2*c^2*m^3*n^2*u + 28*a^2*b*c^2*m^3*n*u^2 + 8*a*b^3*c*m^2*n*u^3 - 36*a*b^2*c^2*m^2*n^3 - 40*a^2*b*c^2*m^2*n^2*u - 36*a^3*c^2*m^2*n*u^2)

# Note: setting b=0 we get the same polynomials we got for (4b') (up to Laurent monomial factors)

# A1.factor()
# (4*b^2*c^2*m^3*n^2 + 5*a*b*c^2*m^3*n*u + 4*a^2*c^2*m^3*u^2 + b^3*c*m^2*n*u^2 + a*b^2*c*m^2*u^3 + 7*a*b*c^2*m^2*n^2 + 7*a^2*c^2*m^2*n*u + 18*b^3*c*m*n^2*u + 24*a*b^2*c*m*n*u^2 + 18*a^2*b*c*m*u^3 + 4*b^4*n*u^3 + 4*a*b^3*u^4 + 16*a^2*c^2*m*n^2 - 27*b^3*c*n^3 - 33*a*b^2*c*n^2*u - 33*a^2*b*c*n*u^2 - 27*a^3*c*u^3)*c*m^2

# A0.factor()
# 2*(3*b*c^2*m^3*n + 3*a*c^2*m^3*u + b^2*c*m^2*u^2 + 6*a*c^2*m^2*n + 14*b^2*c*m*n*u + 14*a*b*c*m*u^2 + 4*b^3*u^3 - 18*b^2*c*n^2 - 20*a*b*c*n*u - 18*a^2*c*u^2)*a*c*m^2*n

# We collect the non-monomial factors
A0 = (3*b*c^2*m^3*n + 3*a*c^2*m^3*u + b^2*c*m^2*u^2 + 6*a*c^2*m^2*n + 14*b^2*c*m*n*u + 14*a*b*c*m*u^2 + 4*b^3*u^3 - 18*b^2*c*n^2 - 20*a*b*c*n*u - 18*a^2*c*u^2)
A1 = (4*b^2*c^2*m^3*n^2 + 5*a*b*c^2*m^3*n*u + 4*a^2*c^2*m^3*u^2 + b^3*c*m^2*n*u^2 + a*b^2*c*m^2*u^3 + 7*a*b*c^2*m^2*n^2 + 7*a^2*c^2*m^2*n*u + 18*b^3*c*m*n^2*u + 24*a*b^2*c*m*n*u^2 + 18*a^2*b*c*m*u^3 + 4*b^4*n*u^3 + 4*a*b^3*u^4 + 16*a^2*c^2*m*n^2 - 27*b^3*c*n^3 - 33*a*b^2*c*n^2*u - 33*a^2*b*c*n*u^2 - 27*a^3*c*u^3)

# By construction, the parameter m does not feature at the local equation of any other tangency point. This means that we must obtain the value for m in terms of n and u.

# We view A0 and A1 as polynomials in m;

# Tm(A0)
# (3*b*c^2*n + 3*a*c^2*u)*m^3 + (b^2*c*u^2 + 6*a*c^2*n)*m^2 + (14*b^2*c*n*u + 14*a*b*c*u^2)*m + 4*b^3*u^3 - 18*b^2*c*n^2 - 20*a*b*c*n*u - 18*a^2*c*u^2

# # Factor coefficients:
# SR(3*b*c^2*n + 3*a*c^2*u).factor()
# 3*(b*n + a*u)*c^2
# SR(b^2*c*u^2 + 6*a*c^2*n).factor()
# (b^2*u^2 + 6*a*c*n)*c
# SR(14*b^2*c*n*u + 14*a*b*c*u^2).factor()
# 14*(b*n + a*u)*b*c*u
# SR(4*b^3*u^3 - 18*b^2*c*n^2 - 20*a*b*c*n*u - 18*a^2*c*u^2).factor()
# 4*b^3*u^3 - 18*b^2*c*n^2 - 20*a*b*c*n*u - 18*a^2*c*u^2

# Tm(A1)
# (4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2)*m^3 + (b^3*c*n*u^2 + a*b^2*c*u^3 + 7*a*b*c^2*n^2 + 7*a^2*c^2*n*u)*m^2 + (18*b^3*c*n^2*u + 24*a*b^2*c*n*u^2 + 18*a^2*b*c*u^3 + 16*a^2*c^2*n^2)*m + 4*b^4*n*u^3 + 4*a*b^3*u^4 - 27*b^3*c*n^3 - 33*a*b^2*c*n^2*u - 33*a^2*b*c*n*u^2 - 27*a^3*c*u^3

# # We factor the coefficients:
# SR(4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2).factor()
# (4*b^2*n^2 + 5*a*b*n*u + 4*a^2*u^2)*c^2
# SR(b^3*c*n*u^2 + a*b^2*c*u^3 + 7*a*b*c^2*n^2 + 7*a^2*c^2*n*u).factor()
# (b^2*u^2 + 7*a*c*n)*(b*n + a*u)*c
# SR(18*b^3*c*n^2*u + 24*a*b^2*c*n*u^2 + 18*a^2*b*c*u^3 + 16*a^2*c^2*n^2).factor()
# 2*(9*b^3*n^2*u + 12*a*b^2*n*u^2 + 9*a^2*b*u^3 + 8*a^2*c*n^2)*c
# SR(4*b^4*n*u^3 + 4*a*b^3*u^4 - 27*b^3*c*n^3 - 33*a*b^2*c*n^2*u - 33*a^2*b*c*n*u^2 - 27*a^3*c*u^3).factor()
# (4*b^3*u^3 - 27*b^2*c*n^2 - 6*a*b*c*n*u - 27*a^2*c*u^2)*(b*n + a*u)

# We eliminate m^3 from A1 and A0.
A2 = (4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2)/gcd((4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2), 3*b*c^2*n + 3*a*c^2*u)*A0 - (3*b*c^2*n + 3*a*c^2*u)/gcd((4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2), 3*b*c^2*n + 3*a*c^2*u)*A1

# # coefficients
# SR((4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2)/gcd((4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2), 3*b*c^2*n + 3*a*c^2*u)).factor()
# 4*b^2*n^2 + 5*a*b*n*u + 4*a^2*u^2
# SR((3*b*c^2*n + 3*a*c^2*u)/gcd((4*b^2*c^2*n^2 + 5*a*b*c^2*n*u + 4*a^2*c^2*u^2), 3*b*c^2*n + 3*a*c^2*u)).factor()
# 3*b*n + 3*a*u


# Tm(A2)
# (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2)*m^2 + (2*b^4*c*n^3*u + 2*a^3*b*c*u^4 - 48*a^2*b*c^2*n^3 - 48*a^3*c^2*n^2*u)*m + 4*b^5*n^2*u^3 - 4*a*b^4*n*u^4 + 4*a^2*b^3*u^5 + 9*b^4*c*n^4 + 10*a*b^3*c*n^3*u - 46*a^2*b^2*c*n^2*u^2 + 10*a^3*b*c*n*u^3 + 9*a^4*c*u^4

# We eliminate m^3 from A0 using A2

A3 = (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2)/gcd((3*b*c^2*n + 3*a*c^2*u), (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))*A0 - (3*b*c^2*n + 3*a*c^2*u)/gcd((3*b*c^2*n + 3*a*c^2*u), (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))*m*A2

# # coefficients
# SR((b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2)/gcd((3*b*c^2*n + 3*a*c^2*u), (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))).factor()
# b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2
# SR((3*b*c^2*n + 3*a*c^2*u)/gcd((3*b*c^2*n + 3*a*c^2*u), (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))).factor()
# 3*(b*n + a*u)*c

# Tm(A3)
# (b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2)*m^2 + (2*b^6*c*n^3*u^3 + 2*a^3*b^3*c*u^6 - 27*b^5*c^2*n^5 - 15*a*b^4*c^2*n^4*u - 18*a^2*b^3*c^2*n^3*u^2 - 18*a^3*b^2*c^2*n^2*u^3 - 15*a^4*b*c^2*n*u^4 - 27*a^5*c^2*u^5)*m + 4*b^7*n^2*u^5 - 4*a*b^6*n*u^6 + 4*a^2*b^5*u^7 - 18*b^6*c*n^4*u^2 + 10*a*b^5*c*n^3*u^3 - 64*a^2*b^4*c*n^2*u^4 + 10*a^3*b^3*c*n*u^5 - 18*a^4*b^2*c*u^6 - 54*a*b^4*c^2*n^5 + 156*a^2*b^3*c^2*n^4*u + 132*a^3*b^2*c^2*n^3*u^2 + 156*a^4*b*c^2*n^2*u^3 - 54*a^5*c^2*n*u^4

# # A3 is irreducible in SymbolicRing

# We eliminate m^2 from A3 using A2
A4 = (b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2)/gcd((b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2),(b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))*A2 - (b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2)/gcd((b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2),(b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))*A3


# # coefficients
# SR((b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2)/gcd((b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2),(b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))).factor()
# b^6*n^2*u^4 - a*b^5*n*u^5 + a^2*b^4*u^6 - 6*b^5*c*n^4*u + 3*a*b^4*c*n^3*u^2 - 18*a^2*b^3*c*n^2*u^3 + 3*a^3*b^2*c*n*u^4 - 6*a^4*b*c*u^5 + 162*a^2*b^2*c^2*n^4 + 216*a^3*b*c^2*n^3*u + 162*a^4*c^2*n^2*u^2
# SR((b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2)/gcd((b^6*c*n^2*u^4 - a*b^5*c*n*u^5 + a^2*b^4*c*u^6 - 6*b^5*c^2*n^4*u + 3*a*b^4*c^2*n^3*u^2 - 18*a^2*b^3*c^2*n^2*u^3 + 3*a^3*b^2*c^2*n*u^4 - 6*a^4*b*c^2*u^5 + 162*a^2*b^2*c^3*n^4 + 216*a^3*b*c^3*n^3*u + 162*a^4*c^3*n^2*u^2),(b^4*c*n^2*u^2 - a*b^3*c*n*u^3 + a^2*b^2*c*u^4 + 3*a*b^2*c^2*n^3 - 12*a^2*b*c^2*n^2*u + 3*a^3*c^2*n*u^2))).factor()
# b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2


# Tm(A4)
# (15*b^9*c^2*n^7*u^2 - 12*a*b^8*c^2*n^6*u^3 - 30*a^2*b^7*c^2*n^5*u^4 + 3*a^3*b^6*c^2*n^4*u^5 + 3*a^4*b^5*c^2*n^3*u^6 - 30*a^5*b^4*c^2*n^2*u^7 - 12*a^6*b^3*c^2*n*u^8 + 15*a^7*b^2*c^2*u^9 + 81*a*b^7*c^3*n^8 + 333*a^2*b^6*c^3*n^7*u + 531*a^3*b^5*c^3*n^6*u^2 + 927*a^4*b^4*c^3*n^5*u^3 + 927*a^5*b^3*c^3*n^4*u^4 + 531*a^6*b^2*c^3*n^3*u^5 + 333*a^7*b*c^3*n^2*u^6 + 81*a^8*c^3*n*u^7 - 7776*a^4*b^3*c^4*n^7 - 18144*a^5*b^2*c^4*n^6*u - 18144*a^6*b*c^4*n^5*u^2 - 7776*a^7*c^4*n^4*u^3)*m + 3*b^10*c*n^6*u^4 - 3*a*b^9*c*n^5*u^5 - 3*a^2*b^8*c*n^4*u^6 + 6*a^3*b^7*c*n^3*u^7 - 3*a^4*b^6*c*n^2*u^8 - 3*a^5*b^5*c*n*u^9 + 3*a^6*b^4*c*u^10 - 54*b^9*c^2*n^8*u + 75*a*b^8*c^2*n^7*u^2 + 336*a^2*b^7*c^2*n^6*u^3 + 309*a^3*b^6*c^2*n^5*u^4 + 204*a^4*b^5*c^2*n^4*u^5 + 309*a^5*b^4*c^2*n^3*u^6 + 336*a^6*b^3*c^2*n^2*u^7 + 75*a^7*b^2*c^2*n*u^8 - 54*a^8*b*c^2*u^9 + 1620*a^2*b^6*c^3*n^8 + 2448*a^3*b^5*c^3*n^7*u - 2196*a^4*b^4*c^3*n^6*u^2 - 6048*a^5*b^3*c^3*n^5*u^3 - 2196*a^6*b^2*c^3*n^4*u^4 + 2448*a^7*b*c^3*n^3*u^5 + 1620*a^8*c^3*n^2*u^6


# We get a linear expression for m, which we can solve
dictm6bp = {m:- (3*b^10*c*n^6*u^4 - 3*a*b^9*c*n^5*u^5 - 3*a^2*b^8*c*n^4*u^6 + 6*a^3*b^7*c*n^3*u^7 - 3*a^4*b^6*c*n^2*u^8 - 3*a^5*b^5*c*n*u^9 + 3*a^6*b^4*c*u^10 - 54*b^9*c^2*n^8*u + 75*a*b^8*c^2*n^7*u^2 + 336*a^2*b^7*c^2*n^6*u^3 + 309*a^3*b^6*c^2*n^5*u^4 + 204*a^4*b^5*c^2*n^4*u^5 + 309*a^5*b^4*c^2*n^3*u^6 + 336*a^6*b^3*c^2*n^2*u^7 + 75*a^7*b^2*c^2*n*u^8 - 54*a^8*b*c^2*u^9 + 1620*a^2*b^6*c^3*n^8 + 2448*a^3*b^5*c^3*n^7*u - 2196*a^4*b^4*c^3*n^6*u^2 - 6048*a^5*b^3*c^3*n^5*u^3 - 2196*a^6*b^2*c^3*n^4*u^4 + 2448*a^7*b*c^3*n^3*u^5 + 1620*a^8*c^3*n^2*u^6)/(15*b^9*c^2*n^7*u^2 - 12*a*b^8*c^2*n^6*u^3 - 30*a^2*b^7*c^2*n^5*u^4 + 3*a^3*b^6*c^2*n^4*u^5 + 3*a^4*b^5*c^2*n^3*u^6 - 30*a^5*b^4*c^2*n^2*u^7 - 12*a^6*b^3*c^2*n*u^8 + 15*a^7*b^2*c^2*u^9 + 81*a*b^7*c^3*n^8 + 333*a^2*b^6*c^3*n^7*u + 531*a^3*b^5*c^3*n^6*u^2 + 927*a^4*b^4*c^3*n^5*u^3 + 927*a^5*b^3*c^3*n^4*u^4 + 531*a^6*b^2*c^3*n^3*u^5 + 333*a^7*b*c^3*n^2*u^6 + 81*a^8*c^3*n*u^7 - 7776*a^4*b^3*c^4*n^7 - 18144*a^5*b^2*c^4*n^6*u - 18144*a^6*b*c^4*n^5*u^2 - 7776*a^7*c^4*n^4*u^3)}

# dictm6bp[m].factor()
# -(b^8*n^4*u^4 - 3*a*b^7*n^3*u^5 + 4*a^2*b^6*n^2*u^6 - 3*a^3*b^5*n*u^7 + a^4*b^4*u^8 - 18*b^7*c*n^6*u + 61*a*b^6*c*n^5*u^2 + 8*a^2*b^5*c*n^4*u^3 + 26*a^3*b^4*c*n^3*u^4 + 8*a^4*b^3*c*n^2*u^5 + 61*a^5*b^2*c*n*u^6 - 18*a^6*b*c*u^7 + 540*a^2*b^4*c^2*n^6 - 264*a^3*b^3*c^2*n^5*u - 744*a^4*b^2*c^2*n^4*u^2 - 264*a^5*b*c^2*n^3*u^3 + 540*a^6*c^2*n^2*u^4)*(b*n + a*u)/((5*b^8*n^6*u^2 - 9*a*b^7*n^5*u^3 - a^2*b^6*n^4*u^4 + 2*a^3*b^5*n^3*u^5 - a^4*b^4*n^2*u^6 - 9*a^5*b^3*n*u^7 + 5*a^6*b^2*u^8 + 27*a*b^6*c*n^7 + 84*a^2*b^5*c*n^6*u + 93*a^3*b^4*c*n^5*u^2 + 216*a^4*b^3*c*n^4*u^3 + 93*a^5*b^2*c*n^3*u^4 + 84*a^6*b*c*n^2*u^5 + 27*a^7*c*n*u^6 - 2592*a^4*b^2*c^2*n^6 - 3456*a^5*b*c^2*n^5*u - 2592*a^6*c^2*n^4*u^2)*c)

# We recover the old value by setting b=0
# bool(SR(dictm6bp[m]).substitute({b:0}).factor() == SR(dictm4bp[m]).factor())
# True

# We substitute back in A4:
# bool(SR(A4).substitute(dictm6bp) == SR(0))
# True


####################################################
# Finding conditions in u,n from the solution in m #
####################################################

# We substitute back in A0 , A1, A2 and A3:
A0un = SR(A0).substitute(dictm6bp).expand()
trial0 = A0un.numerator().factor()
# trial0
# 2*(b^14*n^8*u^6 - 4*a*b^13*n^7*u^7 + 5*a^2*b^12*n^6*u^8 - 6*a^3*b^11*n^5*u^9 + 4*a^4*b^10*n^4*u^10 - 6*a^5*b^9*n^3*u^11 + 5*a^6*b^8*n^2*u^12 - 4*a^7*b^7*n*u^13 + a^8*b^6*u^14 + 12*b^13*c*n^10*u^3 - 21*a*b^12*c*n^9*u^4 - 108*a^2*b^11*c*n^8*u^5 + 57*a^3*b^10*c*n^7*u^6 - 48*a^4*b^9*c*n^6*u^7 - 144*a^5*b^8*c*n^5*u^8 - 48*a^6*b^7*c*n^4*u^9 + 57*a^7*b^6*c*n^3*u^10 - 108*a^8*b^5*c*n^2*u^11 - 21*a^9*b^4*c*n*u^12 + 12*a^10*b^3*c*u^13 - 1053*a^2*b^10*c^2*n^10*u^2 - 972*a^3*b^9*c^2*n^9*u^3 - 216*a^4*b^8*c^2*n^8*u^4 - 108*a^5*b^7*c^2*n^7*u^5 - 3510*a^6*b^6*c^2*n^6*u^6 - 108*a^7*b^5*c^2*n^5*u^7 - 216*a^8*b^4*c^2*n^4*u^8 - 972*a^9*b^3*c^2*n^3*u^9 - 1053*a^10*b^2*c^2*n^2*u^10 - 243*a^3*b^8*c^3*n^11 + 23544*a^4*b^7*c^3*n^10*u + 40824*a^5*b^6*c^3*n^9*u^2 + 52488*a^6*b^5*c^3*n^8*u^3 + 32022*a^7*b^4*c^3*n^7*u^4 + 52488*a^8*b^3*c^3*n^6*u^5 + 40824*a^9*b^2*c^3*n^5*u^6 + 23544*a^10*b*c^3*n^4*u^7 - 243*a^11*c^3*n^3*u^8 - 209952*a^6*b^4*c^4*n^10 - 559872*a^7*b^3*c^4*n^9*u - 793152*a^8*b^2*c^4*n^8*u^2 - 559872*a^9*b*c^4*n^7*u^3 - 209952*a^10*c^4*n^6*u^4)*(b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)*(b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)*(b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)

# We record the non-monomial factors of trial0:
factor01 = (b^14*n^8*u^6 - 4*a*b^13*n^7*u^7 + 5*a^2*b^12*n^6*u^8 - 6*a^3*b^11*n^5*u^9 + 4*a^4*b^10*n^4*u^10 - 6*a^5*b^9*n^3*u^11 + 5*a^6*b^8*n^2*u^12 - 4*a^7*b^7*n*u^13 + a^8*b^6*u^14 + 12*b^13*c*n^10*u^3 - 21*a*b^12*c*n^9*u^4 - 108*a^2*b^11*c*n^8*u^5 + 57*a^3*b^10*c*n^7*u^6 - 48*a^4*b^9*c*n^6*u^7 - 144*a^5*b^8*c*n^5*u^8 - 48*a^6*b^7*c*n^4*u^9 + 57*a^7*b^6*c*n^3*u^10 - 108*a^8*b^5*c*n^2*u^11 - 21*a^9*b^4*c*n*u^12 + 12*a^10*b^3*c*u^13 - 1053*a^2*b^10*c^2*n^10*u^2 - 972*a^3*b^9*c^2*n^9*u^3 - 216*a^4*b^8*c^2*n^8*u^4 - 108*a^5*b^7*c^2*n^7*u^5 - 3510*a^6*b^6*c^2*n^6*u^6 - 108*a^7*b^5*c^2*n^5*u^7 - 216*a^8*b^4*c^2*n^4*u^8 - 972*a^9*b^3*c^2*n^3*u^9 - 1053*a^10*b^2*c^2*n^2*u^10 - 243*a^3*b^8*c^3*n^11 + 23544*a^4*b^7*c^3*n^10*u + 40824*a^5*b^6*c^3*n^9*u^2 + 52488*a^6*b^5*c^3*n^8*u^3 + 32022*a^7*b^4*c^3*n^7*u^4 + 52488*a^8*b^3*c^3*n^6*u^5 + 40824*a^9*b^2*c^3*n^5*u^6 + 23544*a^10*b*c^3*n^4*u^7 - 243*a^11*c^3*n^3*u^8 - 209952*a^6*b^4*c^4*n^10 - 559872*a^7*b^3*c^4*n^9*u - 793152*a^8*b^2*c^4*n^8*u^2 - 559872*a^9*b*c^4*n^7*u^3 - 209952*a^10*c^4*n^6*u^4)
factor02 = (b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)
factor03 = (b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)
factor04 = (b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)

A1un = SR(A1).substitute(dictm6bp).expand()
trial1 = A1un.numerator().factor()
# trial1
# (b^14*n^8*u^6 - 3*a*b^13*n^7*u^7 - 3*a^2*b^12*n^6*u^8 + 10*a^3*b^11*n^5*u^9 - 18*a^4*b^10*n^4*u^10 + 10*a^5*b^9*n^3*u^11 - 3*a^6*b^8*n^2*u^12 - 3*a^7*b^7*n*u^13 + a^8*b^6*u^14 + 32*b^13*c*n^10*u^3 - 99*a*b^12*c*n^9*u^4 - 102*a^2*b^11*c*n^8*u^5 - 111*a^3*b^10*c*n^7*u^6 + 166*a^4*b^9*c*n^6*u^7 - 612*a^5*b^8*c*n^5*u^8 + 166*a^6*b^7*c*n^4*u^9 - 111*a^7*b^6*c*n^3*u^10 - 102*a^8*b^5*c*n^2*u^11 - 99*a^9*b^4*c*n*u^12 + 32*a^10*b^3*c*u^13 - 2877*a^2*b^10*c^2*n^10*u^2 - 99*a^3*b^9*c^2*n^9*u^3 - 2838*a^4*b^8*c^2*n^8*u^4 + 1935*a^5*b^7*c^2*n^7*u^5 - 8658*a^6*b^6*c^2*n^6*u^6 + 1935*a^7*b^5*c^2*n^5*u^7 - 2838*a^8*b^4*c^2*n^4*u^8 - 99*a^9*b^3*c^2*n^3*u^9 - 2877*a^10*b^2*c^2*n^2*u^10 - 729*a^3*b^8*c^3*n^11 + 63828*a^4*b^7*c^3*n^10*u + 65232*a^5*b^6*c^3*n^9*u^2 + 123228*a^6*b^5*c^3*n^8*u^3 + 61074*a^7*b^4*c^3*n^7*u^4 + 123228*a^8*b^3*c^3*n^6*u^5 + 65232*a^9*b^2*c^3*n^5*u^6 + 63828*a^10*b*c^3*n^4*u^7 - 729*a^11*c^3*n^3*u^8 - 552096*a^6*b^4*c^4*n^10 - 1140480*a^7*b^3*c^4*n^9*u - 1643328*a^8*b^2*c^4*n^8*u^2 - 1140480*a^9*b*c^4*n^7*u^3 - 552096*a^10*c^4*n^6*u^4)*(b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)*(b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)*(b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)*(b*n + a*u)

# We record the non-monomial factors from trial1:
factor11 = (b^14*n^8*u^6 - 3*a*b^13*n^7*u^7 - 3*a^2*b^12*n^6*u^8 + 10*a^3*b^11*n^5*u^9 - 18*a^4*b^10*n^4*u^10 + 10*a^5*b^9*n^3*u^11 - 3*a^6*b^8*n^2*u^12 - 3*a^7*b^7*n*u^13 + a^8*b^6*u^14 + 32*b^13*c*n^10*u^3 - 99*a*b^12*c*n^9*u^4 - 102*a^2*b^11*c*n^8*u^5 - 111*a^3*b^10*c*n^7*u^6 + 166*a^4*b^9*c*n^6*u^7 - 612*a^5*b^8*c*n^5*u^8 + 166*a^6*b^7*c*n^4*u^9 - 111*a^7*b^6*c*n^3*u^10 - 102*a^8*b^5*c*n^2*u^11 - 99*a^9*b^4*c*n*u^12 + 32*a^10*b^3*c*u^13 - 2877*a^2*b^10*c^2*n^10*u^2 - 99*a^3*b^9*c^2*n^9*u^3 - 2838*a^4*b^8*c^2*n^8*u^4 + 1935*a^5*b^7*c^2*n^7*u^5 - 8658*a^6*b^6*c^2*n^6*u^6 + 1935*a^7*b^5*c^2*n^5*u^7 - 2838*a^8*b^4*c^2*n^4*u^8 - 99*a^9*b^3*c^2*n^3*u^9 - 2877*a^10*b^2*c^2*n^2*u^10 - 729*a^3*b^8*c^3*n^11 + 63828*a^4*b^7*c^3*n^10*u + 65232*a^5*b^6*c^3*n^9*u^2 + 123228*a^6*b^5*c^3*n^8*u^3 + 61074*a^7*b^4*c^3*n^7*u^4 + 123228*a^8*b^3*c^3*n^6*u^5 + 65232*a^9*b^2*c^3*n^5*u^6 + 63828*a^10*b*c^3*n^4*u^7 - 729*a^11*c^3*n^3*u^8 - 552096*a^6*b^4*c^4*n^10 - 1140480*a^7*b^3*c^4*n^9*u - 1643328*a^8*b^2*c^4*n^8*u^2 - 1140480*a^9*b*c^4*n^7*u^3 - 552096*a^10*c^4*n^6*u^4)
factor12 = (b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)
factor13 = (b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)
factor14 = (b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)
factor15 = (b*n + a*u)

A2un = SR(A2).substitute(dictm6bp).expand()
trial2 = A2un.numerator().factor()
# trial2
# (b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)*(b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)*(b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)*(b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2)^2

# We record the four factors of trial2
factor21 = (b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)
factor22 = (b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)
factor23 = (b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)
factor24 = (b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2)

# A3un = SR(A3).substitute(dictm6bp).expand()
trial3 = A3un.numerator().factor()
# trial3
# (b^6*n^2*u^4 - a*b^5*n*u^5 + a^2*b^4*u^6 - 6*b^5*c*n^4*u + 3*a*b^4*c*n^3*u^2 - 18*a^2*b^3*c*n^2*u^3 + 3*a^3*b^2*c*n*u^4 - 6*a^4*b*c*u^5 + 162*a^2*b^2*c^2*n^4 + 216*a^3*b*c^2*n^3*u + 162*a^4*c^2*n^2*u^2)*(b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)*(b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)*(b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)*(b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2)

# We record the factors of trial3
factor31 = (b^6*n^2*u^4 - a*b^5*n*u^5 + a^2*b^4*u^6 - 6*b^5*c*n^4*u + 3*a*b^4*c*n^3*u^2 - 18*a^2*b^3*c*n^2*u^3 + 3*a^3*b^2*c*n*u^4 - 6*a^4*b*c*u^5 + 162*a^2*b^2*c^2*n^4 + 216*a^3*b*c^2*n^3*u + 162*a^4*c^2*n^2*u^2)
factor32 = (b^5*n^2*u^3 + 2*a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 66*a*b^3*c*n^3*u + 94*a^2*b^2*c*n^2*u^2 + 66*a^3*b*c*n*u^3 + 27*a^4*c*u^4)
factor33 = (b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3)
factor34 = (b^4*n^4 - 4*a*b^3*n^3*u + 6*a^2*b^2*n^2*u^2 - 4*a^3*b*n*u^3 + a^4*u^4 + 64*a^3*c*n^3)
factor35 = (b^4*n^2*u^2 - a*b^3*n*u^3 + a^2*b^2*u^4 + 3*a*b^2*c*n^3 - 12*a^2*b*c*n^2*u + 3*a^3*c*n*u^2)

# # We compare the factors of trial3 and trial2
# bool(factor21 == factor32)
# True
# bool(factor22 == factor33)
# True
# bool(factor23 == factor34)
# True
# bool(factor24 == factor35)
# True

# All factors of trial2 feature in trial3.

# # Next, we check if they appear in trial0 
# bool(factor21 == factor01)
# False
# bool(factor21 == factor02)
# True
# bool(factor22 == factor01)
# False
# bool(factor22 == factor03)
# True
# bool(factor23 == factor01)
# False
# bool(factor23 == factor04)
# True
# bool(factor24 == factor01)
# False

# factor21, factor22 and factor23 feature in A0. factor24 does not.

# # Next, we check if they appear in trial1 
# bool(factor21 == factor11)
# False
# bool(factor21 == factor12)
# True
# bool(factor22 == factor11)
# False
# bool(factor22 == factor13)
# True
# bool(factor23 == factor11)
# False
# bool(factor23 == factor14)
# True
# bool(factor24 == factor11)
# False
# bool(factor24 == factor15)
# False

# factor21, factor22 and factor23 feature in A0. factor24 does not.

# Notice that factor15 is never vanishing since it equals b*n + a*u and $b$ does not feature in the local equations giving n/u.

# Next, we need to check if factor01 and factor11 agree
#  bool(factor01 == factor11)
# False

# We get 4 possible relations,
# factor21 == 0, or
# factor22 == 0, or
# factor 23 == 0, or
# factor24 == factor01 == factor11 == 0

# We treat each case separately. For this, we introduce an auxilliary ring

Tb = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('c') , var('m'), var('n'), var('u'), var('r'), var('s')])),[var('b')])

# The value of n/u is fixed, so we should obtain the value of u from this. For this, we replace n by $n = u*r$ in all factors, and see if we can solve for u
dictn6bp = {n: u*r}


##################################
# Rewriting the relevant factors #
##################################

# We rewrite the polynomials in r and u using dictn6bp.
# We factor the polymomials to remove monomial factors, and determine their degree in d:


############
# factor01 #
############

factor01r = SR(factor01).substitute(dictn6bp)

# SR(factor01r).factor()
# (12*b^13*c*r^10*u^3 - 243*a^3*b^8*c^3*r^11*u - 1053*a^2*b^10*c^2*r^10*u^2 - 21*a*b^12*c*r^9*u^3 + b^14*r^8*u^4 + 23544*a^4*b^7*c^3*r^10*u - 972*a^3*b^9*c^2*r^9*u^2 - 108*a^2*b^11*c*r^8*u^3 - 4*a*b^13*r^7*u^4 - 209952*a^6*b^4*c^4*r^10 + 40824*a^5*b^6*c^3*r^9*u - 216*a^4*b^8*c^2*r^8*u^2 + 57*a^3*b^10*c*r^7*u^3 + 5*a^2*b^12*r^6*u^4 - 559872*a^7*b^3*c^4*r^9 + 52488*a^6*b^5*c^3*r^8*u - 108*a^5*b^7*c^2*r^7*u^2 - 48*a^4*b^9*c*r^6*u^3 - 6*a^3*b^11*r^5*u^4 - 793152*a^8*b^2*c^4*r^8 + 32022*a^7*b^4*c^3*r^7*u - 3510*a^6*b^6*c^2*r^6*u^2 - 144*a^5*b^8*c*r^5*u^3 + 4*a^4*b^10*r^4*u^4 - 559872*a^9*b*c^4*r^7 + 52488*a^8*b^3*c^3*r^6*u - 108*a^7*b^5*c^2*r^5*u^2 - 48*a^6*b^7*c*r^4*u^3 - 6*a^5*b^9*r^3*u^4 - 209952*a^10*c^4*r^6 + 40824*a^9*b^2*c^3*r^5*u - 216*a^8*b^4*c^2*r^4*u^2 + 57*a^7*b^6*c*r^3*u^3 + 5*a^6*b^8*r^2*u^4 + 23544*a^10*b*c^3*r^4*u - 972*a^9*b^3*c^2*r^3*u^2 - 108*a^8*b^5*c*r^2*u^3 - 4*a^7*b^7*r*u^4 - 243*a^11*c^3*r^3*u - 1053*a^10*b^2*c^2*r^2*u^2 - 21*a^9*b^4*c*r*u^3 + a^8*b^6*u^4 + 12*a^10*b^3*c*u^3)*u^10

factor01r = (12*b^13*c*r^10*u^3 - 243*a^3*b^8*c^3*r^11*u - 1053*a^2*b^10*c^2*r^10*u^2 - 21*a*b^12*c*r^9*u^3 + b^14*r^8*u^4 + 23544*a^4*b^7*c^3*r^10*u - 972*a^3*b^9*c^2*r^9*u^2 - 108*a^2*b^11*c*r^8*u^3 - 4*a*b^13*r^7*u^4 - 209952*a^6*b^4*c^4*r^10 + 40824*a^5*b^6*c^3*r^9*u - 216*a^4*b^8*c^2*r^8*u^2 + 57*a^3*b^10*c*r^7*u^3 + 5*a^2*b^12*r^6*u^4 - 559872*a^7*b^3*c^4*r^9 + 52488*a^6*b^5*c^3*r^8*u - 108*a^5*b^7*c^2*r^7*u^2 - 48*a^4*b^9*c*r^6*u^3 - 6*a^3*b^11*r^5*u^4 - 793152*a^8*b^2*c^4*r^8 + 32022*a^7*b^4*c^3*r^7*u - 3510*a^6*b^6*c^2*r^6*u^2 - 144*a^5*b^8*c*r^5*u^3 + 4*a^4*b^10*r^4*u^4 - 559872*a^9*b*c^4*r^7 + 52488*a^8*b^3*c^3*r^6*u - 108*a^7*b^5*c^2*r^5*u^2 - 48*a^6*b^7*c*r^4*u^3 - 6*a^5*b^9*r^3*u^4 - 209952*a^10*c^4*r^6 + 40824*a^9*b^2*c^3*r^5*u - 216*a^8*b^4*c^2*r^4*u^2 + 57*a^7*b^6*c*r^3*u^3 + 5*a^6*b^8*r^2*u^4 + 23544*a^10*b*c^3*r^4*u - 972*a^9*b^3*c^2*r^3*u^2 - 108*a^8*b^5*c*r^2*u^3 - 4*a^7*b^7*r*u^4 - 243*a^11*c^3*r^3*u - 1053*a^10*b^2*c^2*r^2*u^2 - 21*a^9*b^4*c*r*u^3 + a^8*b^6*u^4 + 12*a^10*b^3*c*u^3)

# TTu(factor01r).exponents()
# [0, 1, 2, 3, 4]

# We get a degree 4 polynomial in u



############
# factor11 #
############

factor11r = SR(factor11).substitute(dictn6bp)


# SR(factor11r).factor()
# (32*b^13*c*r^10*u^3 - 729*a^3*b^8*c^3*r^11*u - 2877*a^2*b^10*c^2*r^10*u^2 - 99*a*b^12*c*r^9*u^3 + b^14*r^8*u^4 + 63828*a^4*b^7*c^3*r^10*u - 99*a^3*b^9*c^2*r^9*u^2 - 102*a^2*b^11*c*r^8*u^3 - 3*a*b^13*r^7*u^4 - 552096*a^6*b^4*c^4*r^10 + 65232*a^5*b^6*c^3*r^9*u - 2838*a^4*b^8*c^2*r^8*u^2 - 111*a^3*b^10*c*r^7*u^3 - 3*a^2*b^12*r^6*u^4 - 1140480*a^7*b^3*c^4*r^9 + 123228*a^6*b^5*c^3*r^8*u + 1935*a^5*b^7*c^2*r^7*u^2 + 166*a^4*b^9*c*r^6*u^3 + 10*a^3*b^11*r^5*u^4 - 1643328*a^8*b^2*c^4*r^8 + 61074*a^7*b^4*c^3*r^7*u - 8658*a^6*b^6*c^2*r^6*u^2 - 612*a^5*b^8*c*r^5*u^3 - 18*a^4*b^10*r^4*u^4 - 1140480*a^9*b*c^4*r^7 + 123228*a^8*b^3*c^3*r^6*u + 1935*a^7*b^5*c^2*r^5*u^2 + 166*a^6*b^7*c*r^4*u^3 + 10*a^5*b^9*r^3*u^4 - 552096*a^10*c^4*r^6 + 65232*a^9*b^2*c^3*r^5*u - 2838*a^8*b^4*c^2*r^4*u^2 - 111*a^7*b^6*c*r^3*u^3 - 3*a^6*b^8*r^2*u^4 + 63828*a^10*b*c^3*r^4*u - 99*a^9*b^3*c^2*r^3*u^2 - 102*a^8*b^5*c*r^2*u^3 - 3*a^7*b^7*r*u^4 - 729*a^11*c^3*r^3*u - 2877*a^10*b^2*c^2*r^2*u^2 - 99*a^9*b^4*c*r*u^3 + a^8*b^6*u^4 + 32*a^10*b^3*c*u^3)*u^10

factor11r = (32*b^13*c*r^10*u^3 - 729*a^3*b^8*c^3*r^11*u - 2877*a^2*b^10*c^2*r^10*u^2 - 99*a*b^12*c*r^9*u^3 + b^14*r^8*u^4 + 63828*a^4*b^7*c^3*r^10*u - 99*a^3*b^9*c^2*r^9*u^2 - 102*a^2*b^11*c*r^8*u^3 - 3*a*b^13*r^7*u^4 - 552096*a^6*b^4*c^4*r^10 + 65232*a^5*b^6*c^3*r^9*u - 2838*a^4*b^8*c^2*r^8*u^2 - 111*a^3*b^10*c*r^7*u^3 - 3*a^2*b^12*r^6*u^4 - 1140480*a^7*b^3*c^4*r^9 + 123228*a^6*b^5*c^3*r^8*u + 1935*a^5*b^7*c^2*r^7*u^2 + 166*a^4*b^9*c*r^6*u^3 + 10*a^3*b^11*r^5*u^4 - 1643328*a^8*b^2*c^4*r^8 + 61074*a^7*b^4*c^3*r^7*u - 8658*a^6*b^6*c^2*r^6*u^2 - 612*a^5*b^8*c*r^5*u^3 - 18*a^4*b^10*r^4*u^4 - 1140480*a^9*b*c^4*r^7 + 123228*a^8*b^3*c^3*r^6*u + 1935*a^7*b^5*c^2*r^5*u^2 + 166*a^6*b^7*c*r^4*u^3 + 10*a^5*b^9*r^3*u^4 - 552096*a^10*c^4*r^6 + 65232*a^9*b^2*c^3*r^5*u - 2838*a^8*b^4*c^2*r^4*u^2 - 111*a^7*b^6*c*r^3*u^3 - 3*a^6*b^8*r^2*u^4 + 63828*a^10*b*c^3*r^4*u - 99*a^9*b^3*c^2*r^3*u^2 - 102*a^8*b^5*c*r^2*u^3 - 3*a^7*b^7*r*u^4 - 729*a^11*c^3*r^3*u - 2877*a^10*b^2*c^2*r^2*u^2 - 99*a^9*b^4*c*r*u^3 + a^8*b^6*u^4 + 32*a^10*b^3*c*u^3)

# TTu(factor11r).exponents()
# [0, 1, 2, 3, 4]

# We get a degree 4 polynomial in u

############
# factor21 #
############

factor21r = SR(factor21).substitute(dictn6bp)

# SR(factor21r).factor()
# (27*b^4*c*r^4 + 66*a*b^3*c*r^3 + b^5*r^2*u + 94*a^2*b^2*c*r^2 + 2*a*b^4*r*u + 66*a^3*b*c*r + a^2*b^3*u + 27*a^4*c)*u^4

factor21r = (27*b^4*c*r^4 + 66*a*b^3*c*r^3 + b^5*r^2*u + 94*a^2*b^2*c*r^2 + 2*a*b^4*r*u + 66*a^3*b*c*r + a^2*b^3*u + 27*a^4*c)

# TTu(factor21r).exponents()
# [0, 1]

# We get a degree 1 polynomial in u

############
# factor22 #
############

factor22r = SR(factor22).substitute(dictn6bp)


# SR(factor22r).factor()
# (27*b^4*c*r^4*u + b^5*r^2*u^2 - 432*a^3*c^2*r^3 + 18*a^2*b^2*c*r^2*u - a*b^4*r*u^2 + a^2*b^3*u^2 + 27*a^4*c*u)*u^3

factor22r = (27*b^4*c*r^4*u + b^5*r^2*u^2 - 432*a^3*c^2*r^3 + 18*a^2*b^2*c*r^2*u - a*b^4*r*u^2 + a^2*b^3*u^2 + 27*a^4*c*u)

# TTu(factor22r).exponents()
# [0, 1, 2]

# We get a degree 2 polynomial in u


############
# factor23 #
############

factor23r = SR(factor23).substitute(dictn6bp)

# SR(factor23r).factor()
# (b^4*r^4*u - 4*a*b^3*r^3*u + 64*a^3*c*r^3 + 6*a^2*b^2*r^2*u - 4*a^3*b*r*u + a^4*u)*u^3

factor23r = (b^4*r^4*u - 4*a*b^3*r^3*u + 64*a^3*c*r^3 + 6*a^2*b^2*r^2*u - 4*a^3*b*r*u + a^4*u)

# TTu(factor23r).exponents()
# [0, 1]

# We get a degree 1 polynomial in u

############
# factor24 #
############

factor24r = SR(factor24).substitute(dictn6bp)

# SR(factor24r).factor()
# (3*a*b^2*c*r^3 + b^4*r^2*u - 12*a^2*b*c*r^2 - a*b^3*r*u + 3*a^3*c*r + a^2*b^2*u)*u^3

factor24r = (3*a*b^2*c*r^3 + b^4*r^2*u - 12*a^2*b*c*r^2 - a*b^3*r*u + 3*a^3*c*r + a^2*b^2*u)

# TTu(factor24r).exponents()
# [0, 1]

# We get a degree 1 polynomial in u


##################################
# Finding all possible solutions #
##################################


# We first discuss the vanishing of any of the linear factors in u, that is factor21r, factor234, factor24r.


##############
# Solution 1 #
##############

# We assume factor21r == 0

# TTu(factor21r)
# (b^5*r^2 + 2*a*b^4*r + a^2*b^3)*u + 27*b^4*c*r^4 + 66*a*b^3*c*r^3 + 94*a^2*b^2*c*r^2 + 66*a^3*b*c*r + 27*a^4*c

# solve([factor21r],u)
# [u == -(27*b^4*c*r^4 + 66*a*b^3*c*r^3 + 94*a^2*b^2*c*r^2 + 66*a^3*b*c*r + 27*a^4*c)/(b^5*r^2 + 2*a*b^4*r + a^2*b^3)]

# We obtain a linear expression in u, so we can solve for u
dictu6bpSol1 = {u: -(27*b^4*c*r^4 + 66*a*b^3*c*r^3 + 94*a^2*b^2*c*r^2 + 66*a^3*b*c*r + 27*a^4*c)/(b^5*r^2 + 2*a*b^4*r + a^2*b^3)}

# We check that factor21r vanishes:
# bool(SR(factor21r).substitute(dictu6bpSol1) == SR(0))
# True

dictnu6bpSol1 = {u: dictu6bpSol1[u], n: SR(dictn6bp[n]).substitute(dictu6bpSol1).factor()}
dictmnu6bpSol1 = {u:dictnu6bpSol1[u], n:dictnu6bpSol1[n], m: SR(dictm6bp[m]).substitute(dictnu6bpSol1).factor()}

# dictmnu6bpSol1
# {m: (9*b^2*r^2 + 10*a*b*r + 9*a^2)/((b*r + a)*b),
#  n: -(9*b^2*r^2 + 10*a*b*r + 9*a^2)*(3*b^2*r^2 + 4*a*b*r + 3*a^2)*c*r/((b*r + a)^2*b^3),
#  u: -(27*b^4*c*r^4 + 66*a*b^3*c*r^3 + 94*a^2*b^2*c*r^2 + 66*a^3*b*c*r + 27*a^4*c)/(b^5*r^2 + 2*a*b^4*r + a^2*b^3)}

# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu6bpSol1) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu6bpSol1) == SR(0))
# True

# We replace in hh1. We see that the leading coefficient vanishes, so we do not have a valid solution in y (the multiplicity condition fails)
# SR(hh1).substitute(dictmnu6bpSol1).factor()
# -(9*b^2*r^2 + 10*a*b*r + 9*a^2)^3*(3*b^2*r^2 + 4*a*b*r + 3*a^2)*(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a*c^3*r*y/((b*r + a)^5*b^6)

# CONCLUDE: This solution is not valid because of our genericity conditions on $q$.




##############
# Solution 2 #
##############

# We assume factor23r == 0


# TTu(factor23r)
# (b^4*r^4 - 4*a*b^3*r^3 + 6*a^2*b^2*r^2 - 4*a^3*b*r + a^4)*u + 64*a^3*c*r^3

# solve([factor23r],u)
# [u == -64*a^3*c*r^3/(b^4*r^4 - 4*a*b^3*r^3 + 6*a^2*b^2*r^2 - 4*a^3*b*r + a^4)]

dictu6bpSol2 = {u:  -(64*a^3*c*r^3)/(b^4*r^4 - 4*a*b^3*r^3 + 6*a^2*b^2*r^2 - 4*a^3*b*r + a^4)}

# We check that factor23r vanishes:
# bool(SR(factor23r).substitute(dictu6bpSol2) == SR(0))
# True


dictnu6bpSol2 = {u: dictu6bpSol2[u], n: SR(dictn6bp[n]).substitute(dictu6bpSol2).factor()}
dictmnu6bpSol2 = {u:dictnu6bpSol2[u], n:dictnu6bpSol2[n], m: SR(dictm6bp[m]).substitute(dictnu6bpSol2).factor()}

# dictmnu6bpSol2
# {m: -8*(b*r + a)*a*r/(b*r - a)^2,
# n: -64*a^3*c*r^4/(b*r - a)^4,
# u: -64*a^3*c*r^3/(b^4*r^4 - 4*a*b^3*r^3 + 6*a^2*b^2*r^2 - 4*a^3*b*r + a^4)}

# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu6bpSol2) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu6bpSol2) == SR(0))
# True

# We replace in hh1:
# SR(hh1).substitute(dictmnu6bpSol2).factor()
# 16384*(b^2*r^2*y^2 - 4*a*b*r^2*y - 2*a*b*r*y^2 - 8*a^2*r^2 - 4*a^2*r*y + a^2*y^2)*(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a^6*c^3*r^6/(b*r - a)^10

# We obtain a quadratic equation in y.

# Since the sextic is generic (and b plays no role in the computation of r) the costant factor in y does not vanish. The solution for y is given by the vanishing of the  quadratic factor:
# solve([(b^2*r^2*y^2 - 4*a*b*r^2*y - 2*a*b*r*y^2 - 8*a^2*r^2 - 4*a^2*r*y + a^2*y^2)], y)
# [y == 2*(a*b*r^2 + a^2*r - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a*r)/(b^2*r^2 - 2*a*b*r + a^2), y == 2*(a*b*r^2 + a^2*r + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a*r)/(b^2*r^2 - 2*a*b*r + a^2)]


# CONCLUSION: This solution does not give an initial hyperflex.

# We determine the complete set of solutions for each choice of y:

################
# Solution 2.1 #
################

dicty6bpSol21 = {y:2*(a*b*r^2 + a^2*r - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a*r)/(b^2*r^2 - 2*a*b*r + a^2)}

dicty6bpSol21 = {x:dictX6bp[x].substitute(dicty6bpSol21).substitute(dictmnu6bpSol2).factor(), y:dicty6bpSol21[y].factor(), m: dictmnu6bpSol2[m], n: dictmnu6bpSol2[n], u: dictmnu6bpSol2[u].factor()}

# dicty6bpSol21
# {x: -1/8*(3*b^2*r^2 - 2*sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*b*r + a^2)*(b*r - a)^4/((b*r + a - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))^3*a^2*c*r^3),
#  u: -64*a^3*c*r^3/(b*r - a)^4,
#  n: -64*a^3*c*r^4/(b*r - a)^4,
#  y: 2*(b*r + a - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*a*r/(b*r - a)^2,
#  m: -8*(b*r + a)*a*r/(b*r - a)^2}

# We check that the original  q, l, W vanish for these values:
# all([bool(SR(l).substitute(dicty6bpSol21) == SR(0)), bool(SR(q).substitute(dicty6bpSol21) == SR(0)), bool(SR(W).substitute(dicty6bpSol21) == SR(0))])
# True

# We check the Jacobian has non-vanishing expected initial form:



################
# Solution 2.2 #
################

dicty6bpSol22 = {y:  2*(a*b*r^2 + a^2*r + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*a*r)/(b^2*r^2 - 2*a*b*r + a^2)}

dicty6bpSol22 = {x:dictX6bp[x].substitute(dicty6bpSol22).substitute(dictmnu6bpSol2).factor(), y:dicty6bpSol22[y].factor(), m: dictmnu6bpSol2[m], n: dictmnu6bpSol2[n], u: dictmnu6bpSol2[u].factor()}

# dicty6bpSol22
{x: -1/8*(3*b^2*r^2 + 2*sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*b*r + a^2)*(b*r - a)^4/((b*r + a + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))^3*a^2*c*r^3),
 u: -64*a^3*c*r^3/(b*r - a)^4,
 n: -64*a^3*c*r^4/(b*r - a)^4,
 y: 2*(b*r + a + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*a*r/(b*r - a)^2,
 m: -8*(b*r + a)*a*r/(b*r - a)^2}


# We check that the original  q, l, W vanish for these values:
# all([bool(SR(l).substitute(dicty6bpSol22) == SR(0)), bool(SR(q).substitute(dicty6bpSol22) == SR(0)), bool(SR(W).substitute(dicty6bpSol22) == SR(0))])
# True


#################
# Jacobian test #
#################

# In order to use the Jacobian criterion, we need new variables for the second tangency point. We use (z,s).

# We introduce a new variable z
var('z')
# We build the equations in the variables r and s:
dictzs = {x:z, y:s}
qzs = SR(q).substitute(dictzs)
lzs = SR(l).substitute(dictzs)
Wzs = SR(W).substitute(dictzs)


# We record the solution (u,n,m,x,y,z,s) in terms of r = n/u
dictxyzsmnu6bpSol2 = {u:dicty6bpSol21[u], n:dicty6bpSol21[n], m: dicty6bpSol21[m], x: dicty6bpSol21[x], y: dicty6bpSol21[y], z: dicty6bpSol22[x], s: dicty6bpSol22[y]}

# dictxyzsmnu6bpSol2
# {n: -64*a^3*c*r^4/(b*r - a)^4,
#  y: 2*(b*r + a - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*a*r/(b*r - a)^2,
#  m: -8*(b*r + a)*a*r/(b*r - a)^2,
#  x: -1/8*(3*b^2*r^2 - 2*sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*b*r + a^2)*(b*r - a)^4/((b*r + a - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))^3*a^2*c*r^3),
#  z: -1/8*(3*b^2*r^2 + 2*sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2)*b*r + a^2)*(b*r - a)^4/((b*r + a + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))^3*a^2*c*r^3),
#  s: 2*(b*r + a + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*a*r/(b*r - a)^2,
#  u: -64*a^3*c*r^3/(b*r - a)^4}


# # We compute the Jacobian in the variables (x,y,z,s,m,u)
# JacM6b1 = jacobian((SR(q),SR(l),SR(W),qzs,lzs,Wzs), (x,y,z,s,m,u))
# SR(det(JacM6b1)).substitute(dictxyzsmnu6bpSol2).factor()
# -262144*(3*b^2*r^2 - 2*a*b*r + 3*a^2)^(5/2)*a^9*c^3*r^8/((b*r + a + sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*(b*r + a - sqrt(3*b^2*r^2 - 2*a*b*r + 3*a^2))*(b*r - a)^11)

# SR(det(JacM6b1)*y*s/n^4).substitute(dictxyzsmnu6bpSol2).factor()
# -1/16*(3*b^2*r^2 - 2*a*b*r + 3*a^2)^(5/2)*(b*r - a)/(a*c*r^6)

# We see that the initial form of det(JacM3b1) becomes 9437184*sqrt(3)*a*c^3*r^10/(y*s)

# # Since a plays no role in the computation of the coefficient r, the non-monomial factor does not vanish.

# This, we obtain local lifting multiplicity 1 for P. The total lifting multiplicity matches that of the other point. 



##############
# Solution 3 #
##############

# We assume factor24r == 0 and factor01r == factor11r == 0

# TTu(factor24r)
# (b^4*r^2 - a*b^3*r + a^2*b^2)*u + 3*a*b^2*c*r^3 - 12*a^2*b*c*r^2 + 3*a^3*c*r

# The polynomial factor24u is linear in u.
# solve([factor24r],u)
# [u == -3*(a*b^2*c*r^3 - 4*a^2*b*c*r^2 + a^3*c*r)/(b^4*r^2 - a*b^3*r + a^2*b^2)]

dictu6bpSol3 = {u:  -(3*a*b^2*c*r^3 - 12*a^2*b*c*r^2 + 3*a^3*c*r)/(b^4*r^2 - a*b^3*r + a^2*b^2)}

# We check that factor24r vanishes:
# bool(SR(factor24r).substitute(dictu6bpSol3) == SR(0))
# True

dictnu6bpSol3 = {u: dictu6bpSol3[u], n: SR(dictn6bp[n]).substitute(dictu6bpSol3).factor()}
dictmnu6bpSol3 = {u:dictnu6bpSol3[u], n:dictnu6bpSol3[n], m: SR(dictm6bp[m]).substitute(dictnu6bpSol3).factor()}

# dictmnu6bpSol3
# {m: -1/2*(9*b^4*r^4 - 2*a*b^3*r^3 + 2*a^2*b^2*r^2 - 2*a^3*b*r + 9*a^4)*(b^2*r^2 - 4*a*b*r + a^2)/((b^2*r^2 + 4*a*b*r + a^2)*(b^2*r^2 - a*b*r + a^2)*(b*r + a)*b),
#  n: -3*(b^2*r^2 - 4*a*b*r + a^2)*a*c*r^2/((b^2*r^2 - a*b*r + a^2)*b^2),
#  u: -3*(a*b^2*c*r^3 - 4*a^2*b*c*r^2 + a^3*c*r)/(b^4*r^2 - a*b^3*r + a^2*b^2)}


# We check that factor01r does not vanish for this choice of solution u
# SR(factor01r).substitute(dictmnu6bpSol3).factor()
# -324*(b^2*r^2 + 4*a*b*r + a^2)^3*(b*r + a)^4*a^3*c^4*r^3/b^3

# We get factors that do not vanish, since b plays no role in the computation of r.

# CONCLUSION: This case yields no solution.



##############
# Solution 4 #
##############

# We assume factor22r == 0. We have a quadratic polynomial in u, so we have 2 solutions. 

# TTu(factor22r)
# (b^5*r^2 - a*b^4*r + a^2*b^3)*u^2 + (27*b^4*c*r^4 + 18*a^2*b^2*c*r^2 + 27*a^4*c)*u - 432*a^3*c^2*r^3

# We obtain a quadratic expression in u, so we can solve for u

# solve([factor22r], u)
# [u == -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c + (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3), u == -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c - (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3)]


################
# Solution 4.1 #
################

dictu6bpSol41 = {u: -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c + (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3)}

# # We check that factor22r vanishes
# bool(SR(factor22r.substitute(dictu6bpSol41)) == SR(0))
# True

dictnu6bpSol41 = {u: dictu6bpSol41[u], n: SR(dictn6bp[n]).substitute(dictu6bpSol41).factor()}
dictmnu6bpSol41 = {u:dictnu6bpSol41[u].factor(), n:dictnu6bpSol41[n].factor(), m: SR(dictm6bp[m]).substitute(dictnu6bpSol41).factor()}
# dictmnu6bpSol41
# {m: 1/2*(135*b^6*r^6 - 120*a*b^5*r^5 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^5*r^5 - 239*a^2*b^4*r^4 - 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^4*r^4 - 352*a^3*b^3*r^3 - 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^3*r^3 - 239*a^4*b^2*r^2 - 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^2*r^2 - 120*a^5*b*r - 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b*r + 135*a^6 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5)*(9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)/((135*b^7*r^7 - 45*a*b^6*r^6 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 - 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6)*(b^2*r^2 - a*b*r + a^2)*b),
#  n: -3/2*(9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c*r/((b^2*r^2 - a*b*r + a^2)*b^3),
#  u: -3/2*(9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c/((b^2*r^2 - a*b*r + a^2)*b^3)}



# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu6bpSol41) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu6bpSol41) == SR(0))
# True


# We substitute this value in hh1 and factor the corresponding polynomial
# SR(hh1).substitute(dictmnu6bpSol41).factor_list()
# [(273375*b^19*r^19 + 182250*b^19*r^18*y + 30375*b^19*r^17*y^2 - 820125*a*b^18*r^18 - 607500*a*b^18*r^17*y - 111375*a*b^18*r^16*y^2 + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^18 + 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^17*y + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^16*y^2 - 965925*a^2*b^17*r^17 - 481950*a^2*b^17*r^16*y - 49950*a^2*b^17*r^15*y^2 - 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^17 - 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^16*y - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^15*y^2 + 1650375*a^3*b^16*r^16 + 1382400*a^3*b^16*r^15*y + 269550*a^3*b^16*r^14*y^2 - 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^16 - 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^15*y - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^14*y^2 + 4586220*a^4*b^15*r^15 + 2753280*a^4*b^15*r^14*y + 389130*a^4*b^15*r^13*y^2 + 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^15 + 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^14*y + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^13*y^2 + 2456460*a^5*b^14*r^14 + 440880*a^5*b^14*r^13*y - 113930*a^5*b^14*r^12*y^2 + 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^14 + 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^13*y + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^12*y^2 - 2731236*a^6*b^13*r^13 - 2717424*a^6*b^13*r^12*y - 526934*a^6*b^13*r^11*y^2 + 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^13 + 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^12*y - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^11*y^2 - 7851876*a^7*b^12*r^12 - 4624896*a^7*b^12*r^11*y - 499578*a^7*b^12*r^10*y^2 - 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^12 - 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^11*y - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^10*y^2 - 12276270*a^8*b^11*r^11 - 5557596*a^8*b^11*r^10*y - 298648*a^8*b^11*r^9*y^2 - 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^11 - 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^10*y - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^9*y^2 - 15772134*a^9*b^10*r^10 - 6151752*a^9*b^10*r^9*y - 298648*a^9*b^10*r^8*y^2 - 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^10 - 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^9*y - 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^8*y^2 - 15772134*a^10*b^9*r^9 - 5557596*a^10*b^9*r^8*y - 499578*a^10*b^9*r^7*y^2 - 4882128*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^9 - 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^8*y - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^7*y^2 - 12276270*a^11*b^8*r^8 - 4624896*a^11*b^8*r^7*y - 526934*a^11*b^8*r^6*y^2 - 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^8 - 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^7*y - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^6*y^2 - 7851876*a^12*b^7*r^7 - 2717424*a^12*b^7*r^6*y - 113930*a^12*b^7*r^5*y^2 - 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^7 - 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^6*y - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^5*y^2 - 2731236*a^13*b^6*r^6 + 440880*a^13*b^6*r^5*y + 389130*a^13*b^6*r^4*y^2 - 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^6 + 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^5*y + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^4*y^2 + 2456460*a^14*b^5*r^5 + 2753280*a^14*b^5*r^4*y + 269550*a^14*b^5*r^3*y^2 + 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^5 + 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^4*y + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^3*y^2 + 4586220*a^15*b^4*r^4 + 1382400*a^15*b^4*r^3*y - 49950*a^15*b^4*r^2*y^2 + 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^4 + 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^3*y - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^2*y^2 + 1650375*a^16*b^3*r^3 - 481950*a^16*b^3*r^2*y - 111375*a^16*b^3*r*y^2 + 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^3 - 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^2*y - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r*y^2 - 965925*a^17*b^2*r^2 - 607500*a^17*b^2*r*y + 30375*a^17*b^2*y^2 - 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r^2 - 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r*y + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*y^2 - 820125*a^18*b*r + 182250*a^18*b*y - 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*r + 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*y + 273375*a^19 + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^18,
#   1),
#  (135*b^7*r^7 - 45*a*b^6*r^6 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 - 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6,
#   -3),
#  (9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3,
#   3),
#  (3*b^2*r^2 - 2*a*b*r + 3*a^2, 1),
#  (b^2*r^2 - a*b*r + a^2, -4),
#  (a, 2),
#  (b, -6),
#  (c, 3),
#  (r, 2),
#  (18, 1)]

# # We substitute this value in Discr to see if we have an initial hyperflex
# bool(SR(Discr).substitute(dictmnu6bpSol41) == SR(0))
# True

# solve([273375*b^19*r^19 + 182250*b^19*r^18*y + 30375*b^19*r^17*y^2 - 820125*a*b^18*r^18 - 607500*a*b^18*r^17*y - 111375*a*b^18*r^16*y^2 + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^18 + 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^17*y + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^16*y^2 - 965925*a^2*b^17*r^17 - 481950*a^2*b^17*r^16*y - 49950*a^2*b^17*r^15*y^2 - 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^17 - 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^16*y - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^15*y^2 + 1650375*a^3*b^16*r^16 + 1382400*a^3*b^16*r^15*y + 269550*a^3*b^16*r^14*y^2 - 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^16 - 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^15*y - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^14*y^2 + 4586220*a^4*b^15*r^15 + 2753280*a^4*b^15*r^14*y + 389130*a^4*b^15*r^13*y^2 + 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^15 + 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^14*y + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^13*y^2 + 2456460*a^5*b^14*r^14 + 440880*a^5*b^14*r^13*y - 113930*a^5*b^14*r^12*y^2 + 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^14 + 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^13*y + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^12*y^2 - 2731236*a^6*b^13*r^13 - 2717424*a^6*b^13*r^12*y - 526934*a^6*b^13*r^11*y^2 + 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^13 + 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^12*y - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^11*y^2 - 7851876*a^7*b^12*r^12 - 4624896*a^7*b^12*r^11*y - 499578*a^7*b^12*r^10*y^2 - 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^12 - 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^11*y - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^10*y^2 - 12276270*a^8*b^11*r^11 - 5557596*a^8*b^11*r^10*y - 298648*a^8*b^11*r^9*y^2 - 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^11 - 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^10*y - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^9*y^2 - 15772134*a^9*b^10*r^10 - 6151752*a^9*b^10*r^9*y - 298648*a^9*b^10*r^8*y^2 - 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^10 - 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^9*y - 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^8*y^2 - 15772134*a^10*b^9*r^9 - 5557596*a^10*b^9*r^8*y - 499578*a^10*b^9*r^7*y^2 - 4882128*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^9 - 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^8*y - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^7*y^2 - 12276270*a^11*b^8*r^8 - 4624896*a^11*b^8*r^7*y - 526934*a^11*b^8*r^6*y^2 - 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^8 - 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^7*y - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^6*y^2 - 7851876*a^12*b^7*r^7 - 2717424*a^12*b^7*r^6*y - 113930*a^12*b^7*r^5*y^2 - 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^7 - 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^6*y - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^5*y^2 - 2731236*a^13*b^6*r^6 + 440880*a^13*b^6*r^5*y + 389130*a^13*b^6*r^4*y^2 - 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^6 + 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^5*y + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^4*y^2 + 2456460*a^14*b^5*r^5 + 2753280*a^14*b^5*r^4*y + 269550*a^14*b^5*r^3*y^2 + 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^5 + 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^4*y + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^3*y^2 + 4586220*a^15*b^4*r^4 + 1382400*a^15*b^4*r^3*y - 49950*a^15*b^4*r^2*y^2 + 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^4 + 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^3*y - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^2*y^2 + 1650375*a^16*b^3*r^3 - 481950*a^16*b^3*r^2*y - 111375*a^16*b^3*r*y^2 + 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^3 - 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^2*y - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r*y^2 - 965925*a^17*b^2*r^2 - 607500*a^17*b^2*r*y + 30375*a^17*b^2*y^2 - 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r^2 - 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r*y + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*y^2 - 820125*a^18*b*r + 182250*a^18*b*y - 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*r + 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*y + 273375*a^19 + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^18], y)

# [y == -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 + (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b + (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))]

# CONCLUSION: There is only one solution in y and  we have an initial hyperflex

# We record the solution, to use later:

solymnu6bpHyperSol1 = {y:  -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 + (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b + (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)), m: dictmnu6bpSol41[m], n:dictmnu6bpSol41[n], u: dictmnu6bpSol41[u]}


sol6bpHyperSol1 = {x: SR(dictX6bp[x]).substitute(solymnu6bpHyperSol1).factor(), y: solymnu6bpHyperSol1[y], m: solymnu6bpHyperSol1[m], n:solymnu6bpHyperSol1[n], u: solymnu6bpHyperSol1[u]}
# {x: -(91125*b^18*r^18 - 334125*a*b^17*r^17 + 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^17*r^17 - 129600*a^2*b^16*r^16 - 101250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^16*r^16 + 741150*a^3*b^15*r^15 - 90450*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^15*r^15 + 1107090*a^4*b^14*r^14 + 257400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^14*r^14 - 168690*a^5*b^13*r^13 + 511530*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^13*r^13 - 1244782*a^6*b^12*r^12 + 10780*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^12*r^12 - 1785514*a^7*b^11*r^11 - 689114*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^11*r^11 - 2279220*a^8*b^10*r^10 - 903016*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^10*r^10 - 2777228*a^9*b^9*r^9 - 772168*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^9*r^9 - 2480150*a^10*b^8*r^8 - 813688*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^8*r^8 - 1812870*a^11*b^7*r^7 - 839222*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^7*r^7 - 831778*a^12*b^6*r^6 - 425336*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^6*r^6 + 334370*a^13*b^5*r^5 + 206230*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^5*r^5 + 987510*a^14*b^4*r^4 + 423620*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^4*r^4 + 421650*a^15*b^3*r^3 + 132450*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^3*r^3 - 191025*a^16*b^2*r^2 - 91800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^2*r^2 - 192375*a^17*b*r - 57375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b*r + 60750*a^18 + 20250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17)*(30375*b^17*r^17 - 111375*a*b^16*r^16 + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^16*r^16 - 49950*a^2*b^15*r^15 - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^15*r^15 + 269550*a^3*b^14*r^14 - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^14*r^14 + 389130*a^4*b^13*r^13 + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^13*r^13 - 113930*a^5*b^12*r^12 + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^12*r^12 - 526934*a^6*b^11*r^11 - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^11*r^11 - 499578*a^7*b^10*r^10 - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^10*r^10 - 298648*a^8*b^9*r^9 - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^9*r^9 - 298648*a^9*b^8*r^8 - 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^8*r^8 - 499578*a^10*b^7*r^7 - 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^7*r^7 - 526934*a^11*b^6*r^6 - 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^6*r^6 - 113930*a^12*b^5*r^5 - 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^5*r^5 + 389130*a^13*b^4*r^4 + 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^4*r^4 + 269550*a^14*b^3*r^3 + 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^3*r^3 - 49950*a^15*b^2*r^2 - 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^2*r^2 - 111375*a^16*b*r - 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b*r + 30375*a^17 + 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16)^2*b^3/((91125*b^18*r^18 - 303750*a*b^17*r^17 + 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^17*r^17 - 240975*a^2*b^16*r^16 - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^16*r^16 + 691200*a^3*b^15*r^15 - 124200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^15*r^15 + 1376640*a^4*b^14*r^14 + 225000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^14*r^14 + 220440*a^5*b^13*r^13 + 604080*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^13*r^13 - 1358712*a^6*b^12*r^12 + 191240*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^12*r^12 - 2312448*a^7*b^11*r^11 - 704104*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^11*r^11 - 2778798*a^8*b^10*r^10 - 1181784*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^10*r^10 - 3075876*a^9*b^9*r^9 - 1114730*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^9*r^9 - 2778798*a^10*b^8*r^8 - 1114730*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1181784*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^7*r^7 - 1358712*a^12*b^6*r^6 - 704104*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^6*r^6 + 220440*a^13*b^5*r^5 + 191240*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^5*r^5 + 1376640*a^14*b^4*r^4 + 604080*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^4*r^4 + 691200*a^15*b^3*r^3 + 225000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^3*r^3 - 240975*a^16*b^2*r^2 - 124200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^2*r^2 - 303750*a^17*b*r - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b*r + 91125*a^18 + 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17)^3*c),
#  u: -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c + (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3),
#  n: -3/2*(9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c*r/((b^2*r^2 - a*b*r + a^2)*b^3),
#  y: -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 + (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b + (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)),
#  m: 1/2*(135*b^6*r^6 - 120*a*b^5*r^5 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^5*r^5 - 239*a^2*b^4*r^4 - 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^4*r^4 - 352*a^3*b^3*r^3 - 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^3*r^3 - 239*a^4*b^2*r^2 - 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^2*r^2 - 120*a^5*b*r - 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b*r + 135*a^6 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5)*(9*b^4*r^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 + sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 + 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)/((135*b^7*r^7 - 45*a*b^6*r^6 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 - 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 - 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 + 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6)*(b^2*r^2 - a*b*r + a^2)*b)}







################
# Solution 4.2 #
################

dictu6bpSol42 = {u: -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c - (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3)}


# # We check that factor22r vanishes
# bool(SR(factor22r.substitute(dictu6bpSol42)) == SR(0))
# True

dictnu6bpSol42 = {u: dictu6bpSol42[u].factor(), n: SR(dictn6bp[n]).substitute(dictu6bpSol42).factor()}
dictmnu6bpSol42 = {u:dictnu6bpSol42[u], n:dictnu6bpSol42[n], m: SR(dictm6bp[m]).substitute(dictnu6bpSol42).factor()}
# dictmnu6bpSol42
# {m: 1/2*(135*b^6*r^6 - 120*a*b^5*r^5 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^5*r^5 - 239*a^2*b^4*r^4 + 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^4*r^4 - 352*a^3*b^3*r^3 + 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^3*r^3 - 239*a^4*b^2*r^2 + 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^2*r^2 - 120*a^5*b*r + 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b*r + 135*a^6 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5)*(9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)/((135*b^7*r^7 - 45*a*b^6*r^6 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 + 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6)*(b^2*r^2 - a*b*r + a^2)*b),
#  n: -3/2*(9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c*r/((b^2*r^2 - a*b*r + a^2)*b^3),
#  u: -3/2*(9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c/((b^2*r^2 - a*b*r + a^2)*b^3)}


# # We replace this value back in A0 and A1, to confirm they vanish
# bool(SR(A0).substitute(dictmnu6bpSol42) == SR(0))
# True
# bool(SR(A1).substitute(dictmnu6bpSol42) == SR(0))
# True

# We replace in hh1.

# SR(hh1).substitute(dictmnu6bpSol42).factor_list()
# [(273375*b^19*r^19 + 182250*b^19*r^18*y + 30375*b^19*r^17*y^2 - 820125*a*b^18*r^18 - 607500*a*b^18*r^17*y - 111375*a*b^18*r^16*y^2 - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^18 - 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^17*y - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^16*y^2 - 965925*a^2*b^17*r^17 - 481950*a^2*b^17*r^16*y - 49950*a^2*b^17*r^15*y^2 + 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^17 + 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^16*y + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^15*y^2 + 1650375*a^3*b^16*r^16 + 1382400*a^3*b^16*r^15*y + 269550*a^3*b^16*r^14*y^2 + 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^16 + 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^15*y + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^14*y^2 + 4586220*a^4*b^15*r^15 + 2753280*a^4*b^15*r^14*y + 389130*a^4*b^15*r^13*y^2 - 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^15 - 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^14*y - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^13*y^2 + 2456460*a^5*b^14*r^14 + 440880*a^5*b^14*r^13*y - 113930*a^5*b^14*r^12*y^2 - 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^14 - 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^13*y - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^12*y^2 - 2731236*a^6*b^13*r^13 - 2717424*a^6*b^13*r^12*y - 526934*a^6*b^13*r^11*y^2 - 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^13 - 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^12*y + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^11*y^2 - 7851876*a^7*b^12*r^12 - 4624896*a^7*b^12*r^11*y - 499578*a^7*b^12*r^10*y^2 + 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^12 + 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^11*y + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^10*y^2 - 12276270*a^8*b^11*r^11 - 5557596*a^8*b^11*r^10*y - 298648*a^8*b^11*r^9*y^2 + 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^11 + 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^10*y + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^9*y^2 - 15772134*a^9*b^10*r^10 - 6151752*a^9*b^10*r^9*y - 298648*a^9*b^10*r^8*y^2 + 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^10 + 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^9*y + 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^8*y^2 - 15772134*a^10*b^9*r^9 - 5557596*a^10*b^9*r^8*y - 499578*a^10*b^9*r^7*y^2 + 4882128*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^9 + 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^8*y + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^7*y^2 - 12276270*a^11*b^8*r^8 - 4624896*a^11*b^8*r^7*y - 526934*a^11*b^8*r^6*y^2 + 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^8 + 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^7*y + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^6*y^2 - 7851876*a^12*b^7*r^7 - 2717424*a^12*b^7*r^6*y - 113930*a^12*b^7*r^5*y^2 + 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^7 + 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^6*y + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^5*y^2 - 2731236*a^13*b^6*r^6 + 440880*a^13*b^6*r^5*y + 389130*a^13*b^6*r^4*y^2 + 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^6 - 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^5*y - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^4*y^2 + 2456460*a^14*b^5*r^5 + 2753280*a^14*b^5*r^4*y + 269550*a^14*b^5*r^3*y^2 - 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^5 - 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^4*y - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^3*y^2 + 4586220*a^15*b^4*r^4 + 1382400*a^15*b^4*r^3*y - 49950*a^15*b^4*r^2*y^2 - 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^4 - 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^3*y + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^2*y^2 + 1650375*a^16*b^3*r^3 - 481950*a^16*b^3*r^2*y - 111375*a^16*b^3*r*y^2 - 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^3 + 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^2*y + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r*y^2 - 965925*a^17*b^2*r^2 - 607500*a^17*b^2*r*y + 30375*a^17*b^2*y^2 + 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r^2 + 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r*y - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*y^2 - 820125*a^18*b*r + 182250*a^18*b*y + 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*r - 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*y + 273375*a^19 - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^18,
#   1),
#  (135*b^7*r^7 - 45*a*b^6*r^6 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 + 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6,
#   -3),
#  (9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3,
#   3),
#  (3*b^2*r^2 - 2*a*b*r + 3*a^2, 1),
#  (b^2*r^2 - a*b*r + a^2, -4),
#  (a, 2),
#  (b, -6),
#  (c, 3),
#  (r, 2),
#  (18, 1)]

# # We substitute this value in Discr to see if we have an initial hyperflex
# bool(SR(Discr).substitute(dictmnu6bpSol42) == SR(0))
# True

# solve([273375*b^19*r^19 + 182250*b^19*r^18*y + 30375*b^19*r^17*y^2 - 820125*a*b^18*r^18 - 607500*a*b^18*r^17*y - 111375*a*b^18*r^16*y^2 - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^18 - 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^17*y - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^18*r^16*y^2 - 965925*a^2*b^17*r^17 - 481950*a^2*b^17*r^16*y - 49950*a^2*b^17*r^15*y^2 + 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^17 + 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^16*y + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^17*r^15*y^2 + 1650375*a^3*b^16*r^16 + 1382400*a^3*b^16*r^15*y + 269550*a^3*b^16*r^14*y^2 + 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^16 + 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^15*y + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^16*r^14*y^2 + 4586220*a^4*b^15*r^15 + 2753280*a^4*b^15*r^14*y + 389130*a^4*b^15*r^13*y^2 - 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^15 - 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^14*y - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^15*r^13*y^2 + 2456460*a^5*b^14*r^14 + 440880*a^5*b^14*r^13*y - 113930*a^5*b^14*r^12*y^2 - 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^14 - 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^13*y - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^14*r^12*y^2 - 2731236*a^6*b^13*r^13 - 2717424*a^6*b^13*r^12*y - 526934*a^6*b^13*r^11*y^2 - 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^13 - 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^12*y + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^13*r^11*y^2 - 7851876*a^7*b^12*r^12 - 4624896*a^7*b^12*r^11*y - 499578*a^7*b^12*r^10*y^2 + 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^12 + 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^11*y + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^12*r^10*y^2 - 12276270*a^8*b^11*r^11 - 5557596*a^8*b^11*r^10*y - 298648*a^8*b^11*r^9*y^2 + 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^11 + 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^10*y + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^11*r^9*y^2 - 15772134*a^9*b^10*r^10 - 6151752*a^9*b^10*r^9*y - 298648*a^9*b^10*r^8*y^2 + 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^10 + 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^9*y + 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^10*r^8*y^2 - 15772134*a^10*b^9*r^9 - 5557596*a^10*b^9*r^8*y - 499578*a^10*b^9*r^7*y^2 + 4882128*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^9 + 2229460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^8*y + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^9*r^7*y^2 - 12276270*a^11*b^8*r^8 - 4624896*a^11*b^8*r^7*y - 526934*a^11*b^8*r^6*y^2 + 4834170*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^8 + 2363568*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^7*y + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^8*r^6*y^2 - 7851876*a^12*b^7*r^7 - 2717424*a^12*b^7*r^6*y - 113930*a^12*b^7*r^5*y^2 + 3985056*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^7 + 1408208*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^6*y + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^7*r^5*y^2 - 2731236*a^13*b^6*r^6 + 440880*a^13*b^6*r^5*y + 389130*a^13*b^6*r^4*y^2 + 1448652*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^6 - 382480*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^5*y - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^6*r^4*y^2 + 2456460*a^14*b^5*r^5 + 2753280*a^14*b^5*r^4*y + 269550*a^14*b^5*r^3*y^2 - 1303200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^5 - 1208160*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^4*y - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^5*r^3*y^2 + 4586220*a^15*b^4*r^4 + 1382400*a^15*b^4*r^3*y - 49950*a^15*b^4*r^2*y^2 - 1931940*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^4 - 450000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^3*y + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^4*r^2*y^2 + 1650375*a^16*b^3*r^3 - 481950*a^16*b^3*r^2*y - 111375*a^16*b^3*r*y^2 - 496800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^3 + 248400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r^2*y + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^3*r*y^2 - 965925*a^17*b^2*r^2 - 607500*a^17*b^2*r*y + 30375*a^17*b^2*y^2 + 443475*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r^2 + 182250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*r*y - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b^2*y^2 - 820125*a^18*b*r + 182250*a^18*b*y + 243000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*r - 60750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17*b*y + 273375*a^19 - 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^18], y)

# [y == -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 - (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b - (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))]

# CONCLUSION: There is only one solution in y and  we have an initial hyperflex

# We record the solution to use later:

solymnu6bpHyperSol2 = {y: -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 - (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b - (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)), m: dictmnu6bpSol42[m], n:dictmnu6bpSol42[n], u: dictmnu6bpSol42[u]}


sol6bpHyperSol2 = {x: SR(dictX6bp[x]).substitute(solymnu6bpHyperSol2).factor(), y: solymnu6bpHyperSol2[y], m: solymnu6bpHyperSol2[m], n:solymnu6bpHyperSol2[n], u: solymnu6bpHyperSol2[u]}

# sol6bpHyperSol2
# {x: -(91125*b^18*r^18 - 334125*a*b^17*r^17 - 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^17*r^17 - 129600*a^2*b^16*r^16 + 101250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^16*r^16 + 741150*a^3*b^15*r^15 + 90450*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^15*r^15 + 1107090*a^4*b^14*r^14 - 257400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^14*r^14 - 168690*a^5*b^13*r^13 - 511530*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^13*r^13 - 1244782*a^6*b^12*r^12 - 10780*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^12*r^12 - 1785514*a^7*b^11*r^11 + 689114*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^11*r^11 - 2279220*a^8*b^10*r^10 + 903016*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^10*r^10 - 2777228*a^9*b^9*r^9 + 772168*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^9*r^9 - 2480150*a^10*b^8*r^8 + 813688*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^8*r^8 - 1812870*a^11*b^7*r^7 + 839222*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^7*r^7 - 831778*a^12*b^6*r^6 + 425336*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^6*r^6 + 334370*a^13*b^5*r^5 - 206230*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^5*r^5 + 987510*a^14*b^4*r^4 - 423620*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^4*r^4 + 421650*a^15*b^3*r^3 - 132450*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^3*r^3 - 191025*a^16*b^2*r^2 + 91800*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^2*r^2 - 192375*a^17*b*r + 57375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b*r + 60750*a^18 - 20250*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17)*(30375*b^17*r^17 - 111375*a*b^16*r^16 - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^16*r^16 - 49950*a^2*b^15*r^15 + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^15*r^15 + 269550*a^3*b^14*r^14 + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^14*r^14 + 389130*a^4*b^13*r^13 - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^13*r^13 - 113930*a^5*b^12*r^12 - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^12*r^12 - 526934*a^6*b^11*r^11 + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^11*r^11 - 499578*a^7*b^10*r^10 + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^10*r^10 - 298648*a^8*b^9*r^9 + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^9*r^9 - 298648*a^9*b^8*r^8 + 301042*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^8*r^8 - 499578*a^10*b^7*r^7 + 342562*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^7*r^7 - 526934*a^11*b^6*r^6 + 278768*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^6*r^6 - 113930*a^12*b^5*r^5 + 14990*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^5*r^5 + 389130*a^13*b^4*r^4 - 180460*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^4*r^4 + 269550*a^14*b^3*r^3 - 92550*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^3*r^3 - 49950*a^15*b^2*r^2 + 32400*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^2*r^2 - 111375*a^16*b*r + 33750*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b*r + 30375*a^17 - 10125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16)^2*b^3/((91125*b^18*r^18 - 303750*a*b^17*r^17 - 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^17*r^17 - 240975*a^2*b^16*r^16 + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^16*r^16 + 691200*a^3*b^15*r^15 + 124200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^15*r^15 + 1376640*a^4*b^14*r^14 - 225000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^14*r^14 + 220440*a^5*b^13*r^13 - 604080*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^13*r^13 - 1358712*a^6*b^12*r^12 - 191240*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5*b^12*r^12 - 2312448*a^7*b^11*r^11 + 704104*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6*b^11*r^11 - 2778798*a^8*b^10*r^10 + 1181784*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^7*b^10*r^10 - 3075876*a^9*b^9*r^9 + 1114730*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^8*b^9*r^9 - 2778798*a^10*b^8*r^8 + 1114730*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^9*b^8*r^8 - 2312448*a^11*b^7*r^7 + 1181784*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^10*b^7*r^7 - 1358712*a^12*b^6*r^6 + 704104*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^11*b^6*r^6 + 220440*a^13*b^5*r^5 - 191240*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^12*b^5*r^5 + 1376640*a^14*b^4*r^4 - 604080*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^13*b^4*r^4 + 691200*a^15*b^3*r^3 - 225000*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^14*b^3*r^3 - 240975*a^16*b^2*r^2 + 124200*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^15*b^2*r^2 - 303750*a^17*b*r + 91125*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^16*b*r + 91125*a^18 - 30375*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^17)^3*c),
#  u: -3/2*(9*b^4*c*r^4 + 6*a^2*b^2*c*r^2 + 9*a^4*c - (3*b^3*c*r^3 + a*b^2*c*r^2 + a^2*b*c*r + 3*a^3*c)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(b^5*r^2 - a*b^4*r + a^2*b^3),
#  n: -3/2*(9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)*c*r/((b^2*r^2 - a*b*r + a^2)*b^3),
#  y: -(91125*b^18*r^18 - 303750*a*b^17*r^17 - 240975*a^2*b^16*r^16 + 691200*a^3*b^15*r^15 + 1376640*a^4*b^14*r^14 + 220440*a^5*b^13*r^13 - 1358712*a^6*b^12*r^12 - 2312448*a^7*b^11*r^11 - 2778798*a^8*b^10*r^10 - 3075876*a^9*b^9*r^9 - 2778798*a^10*b^8*r^8 - 2312448*a^11*b^7*r^7 - 1358712*a^12*b^6*r^6 + 220440*a^13*b^5*r^5 + 1376640*a^14*b^4*r^4 + 691200*a^15*b^3*r^3 - 240975*a^16*b^2*r^2 - 303750*a^17*b*r + 91125*a^18 - (30375*b^17*r^17 - 91125*a*b^16*r^16 - 124200*a^2*b^15*r^15 + 225000*a^3*b^14*r^14 + 604080*a^4*b^13*r^13 + 191240*a^5*b^12*r^12 - 704104*a^6*b^11*r^11 - 1181784*a^7*b^10*r^10 - 1114730*a^8*b^9*r^9 - 1114730*a^9*b^8*r^8 - 1181784*a^10*b^7*r^7 - 704104*a^11*b^6*r^6 + 191240*a^12*b^5*r^5 + 604080*a^13*b^4*r^4 + 225000*a^14*b^3*r^3 - 124200*a^15*b^2*r^2 - 91125*a^16*b*r + 30375*a^17)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2))/(30375*b^18*r^17 - 111375*a*b^17*r^16 - 49950*a^2*b^16*r^15 + 269550*a^3*b^15*r^14 + 389130*a^4*b^14*r^13 - 113930*a^5*b^13*r^12 - 526934*a^6*b^12*r^11 - 499578*a^7*b^11*r^10 - 298648*a^8*b^10*r^9 - 298648*a^9*b^9*r^8 - 499578*a^10*b^8*r^7 - 526934*a^11*b^7*r^6 - 113930*a^12*b^6*r^5 + 389130*a^13*b^5*r^4 + 269550*a^14*b^4*r^3 - 49950*a^15*b^3*r^2 - 111375*a^16*b^2*r + 30375*a^17*b - (10125*b^17*r^16 - 33750*a*b^16*r^15 - 32400*a^2*b^15*r^14 + 92550*a^3*b^14*r^13 + 180460*a^4*b^13*r^12 - 14990*a^5*b^12*r^11 - 278768*a^6*b^11*r^10 - 342562*a^7*b^10*r^9 - 301042*a^8*b^9*r^8 - 342562*a^9*b^8*r^7 - 278768*a^10*b^7*r^6 - 14990*a^11*b^6*r^5 + 180460*a^12*b^5*r^4 + 92550*a^13*b^4*r^3 - 32400*a^14*b^3*r^2 - 33750*a^15*b^2*r + 10125*a^16*b)*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)),
#  m: 1/2*(135*b^6*r^6 - 120*a*b^5*r^5 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^5*r^5 - 239*a^2*b^4*r^4 + 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^4*r^4 - 352*a^3*b^3*r^3 + 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^3*r^3 - 239*a^4*b^2*r^2 + 148*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^2*r^2 - 120*a^5*b*r + 25*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b*r + 135*a^6 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^5)*(9*b^4*r^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^3*r^3 + 6*a^2*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a*b^2*r^2 - sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b*r + 9*a^4 - 3*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3)/((135*b^7*r^7 - 45*a*b^6*r^6 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*b^6*r^6 - 339*a^2*b^5*r^5 - 519*a^3*b^4*r^4 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^2*b^4*r^4 - 519*a^4*b^3*r^3 + 224*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^3*b^3*r^3 - 339*a^5*b^2*r^2 + 133*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^4*b^2*r^2 - 45*a^6*b*r + 135*a^7 - 45*sqrt(9*b^2*r^2 - 6*a*b*r + 9*a^2)*a^6)*(b^2*r^2 - a*b*r + a^2)*b)}


################################################################################

# # We check that factor22r and factor23r degenerate to b=0:
# SR(factor22r).substitute({b:0}).factor()
# 27*(a*u^4 - 16*c*n^3)*a^3*c
# SR(factor23r).substitute({b:0}).factor()
# (a*u^4 + 64*c*n^3)*a^3


################################################################################
################################################################################################################################################################

#####################################################################################
# Modification techniques to rule out initial hyperflexes for types (4b') and (6b') #
#####################################################################################


# We need to add 4 more variables to the polynomial ring:

Rzu = PolynomialRing(FractionField(PolynomialRing(QQ,[a,b,c,m,n,u,var('Z'),var('U'), var('r'), var('s'), var('t')])),[x,y])


# The variable t corresponds to the ratio n/u, which we know is fixed by the remaining tangency point.

# We only consider the efect of the modification along the initial form of q since the other coefficients will only increase the valuation. Furthermore, we may assume the 3 terms have valuation zero since the other coefficients of q will have higher valuation.

##################
# (4b') tangency #
##################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.

q = a+ c* x*y^3
l = y + m + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [  u*y + n   u*x + 1]
# [    c*y^3 3*c*x*y^2]

W = M.det()

sol4bpHyper = {x: 1/8*a/(c*t^3), m: 4*t, y: -2*t, n: 16*c*t^4/a, u: 16*c*t^3/a}

# We replace x by x+Z and y by U+y. The reassigned x,y variables are the x', y' ones, whereas Z == r + epsilon1, U == s + epsilon2. Here (r,s) corresponds to the tangency point p with tropicalization (0,0).

newq = q.substitute({x:Z+x, y:U+y})
newl = l.substitute({x:Z+x, y:U+y})

newW = SR(W).substitute({x:Z+x, y:U+y})

# newW
# 2*(U + y)^3*(Z + x)*c*u + 3*(U + y)^2*(Z + x)*c*n - (U + y)^3*c

# Rzu(newq).coefficients()
# [c, 3*c*U, c*Z, 3*c*U^2, 3*c*Z*U, c*U^3, 3*c*Z*U^2, c*Z*U^3 + a]
# Rzu(newq).monomials()
# [x*y^3, x*y^2, y^3, x*y, y^2, x, y, 1]

# # We collect the coefficients of the monomials 1, y, y^2, y^3, x, xy, xy^2, xy^3

# Rzu(newq).coefficient({x:0, y:0})
# c*Z*U^3 + a

# Rzu(newq).coefficient({x:0, y:1})
# 3*c*Z*U^2

# Rzu(newq).coefficient({x:0, y:2})
# 3*c*Z*U

# Rzu(newq).coefficient({x:0, y:3})
# c*Z

# Rzu(newq).coefficient({x:1, y:0})
# c*U^3

# Rzu(newq).coefficient({x:1, y:1})
# 3*c*U^2

# Rzu(newq).coefficient({x:1, y:2})
# 3*c*U

# Rzu(newq).coefficient({x:1, y:3})
# c

# Since val(a)=val(c)=0 by construction, and $val(U)=val(Z)=0$, the valuation of all non-constant coefficients is also zero. The only possible exception is the coefficient of 1.

# We check, using our solution, we determine what is the valuation of the coefficients of 1 and y:

coeff1 = Rzu(newq).coefficient({x:0, y:0})

# We check that the constant coefficient indeed has higher valuation than expected.
# bool(SR(coeff1).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}) == 0)
# True

# We compute the relevant terms for the initial of newq with respect to the slope 1 edge of the new tropical tritangent (1,1)-curve:

coeffx = Rzu(newq).coefficient({x:1, y:0})
coeffy = Rzu(newq).coefficient({x:0, y:1})

# SR(coeffy).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).factor()
# 3/2*a/t
# SR(coeffx).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).factor()
# -8*c*t^3

# We record these terms into a polynomial:
newnewq = 3/2*a/t*y + (-8*c*t^3)*x

# This determines the cell of Trop(newq) dual to (0,0): it is a trapezoid with vertices (0,1), (1,0), (1,3), and (0,3). The lower vertex of the slope 1 edge connected to (0,0) is dual to the the triangle with vertices (0,0), (1,0) and (0,1).

# After the modification, the relevant terms to consider for computing the new Wronskian are the linear ones for 'newq' and  'newl'

# We determine the initial coefficients of the linear polynomial:

# Rzu(newl)
# u*x*y + (u*U + n)*x + (u*Z + 1)*y + u*Z*U + n*Z + m + U

# SR(Rzu(newl).coefficient({x:0, y:1})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]})
# 3
# SR(Rzu(newl).coefficient({x:1, y:0})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]})
# -2*t*u + n
# SR(Rzu(newl).coefficient({x:1, y:0})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).substitute(sol4bpHyper)
# -16*c*t^4/a
# SR(Rzu(newl).coefficient({x:0, y:0})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).substitute(sol4bpHyper)
# 0

# # We compare this value with that of n:
# sol4bpHyper[n]
# 16*c*t^4/a

# The truncated linear polynomial to consider for the new tangency point (without its constant term) is
newnewlTruncated = 3*y +  -16*c*t^4/a*x


# # We compute the new Wronskian to verify it vanishes:
newnewM = matrix (SR, [[diff(newnewlTruncated,x), diff(newnewlTruncated,y)],[diff(newnewq,x), diff(newnewq,y)]])
# newnewM
# [-16*c*t^4/a           3]
# [   -8*c*t^3     3/2*a/t]

newnewW = newnewM.det()
# newnewW
# 0

# The values of x and y were generic (with fixed large positive valuation). This contradicts the fact that newnewq vanishes!

# CONCLUSION: We have no hyperflex!





##################
# (6b') tangency #
##################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.

q = a+ b*y+ c* x*y^3
l = y + m + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [      u*y + n       u*x + 1]
# [        c*y^3 3*c*x*y^2 + b]


W = M.det()

# We need to analyze two cases, because we have two solutions. We change the letter r for t in our solutions

sol6bpHyperSol1t = {key: sol6bpHyperSol1[key].substitute({r:t}) for key in sol6bpHyperSol1.keys()}

sol6bpHyperSol2t = {key: sol6bpHyperSol2[key].substitute({r:t}) for key in sol6bpHyperSol2.keys()}


# We replace x by x+Z and y by U+y. The reassigned x,y variables are the x', y' ones, whereas Z == r + epsilon1, U == s + epsilon2. Here (r,s) corresponds to the tangency point p with tropicalization (0,0).

newq = q.substitute({x:Z+x, y:U+y})
newl = l.substitute({x:Z+x, y:U+y})

newW = SR(W).substitute({x:Z+x, y:U+y})

# newW
# 2*(U + y)^3*(Z + x)*c*u + 3*(U + y)^2*(Z + x)*c*n - (U + y)^3*c + (U + y)*b*u + b*n

# Rzu(newq).coefficients()
# [c, 3*c*U, c*Z, 3*c*U^2, 3*c*Z*U, c*U^3, 3*c*Z*U^2 + b, c*Z*U^3 + b*U + a]
# Rzu(newq).monomials()
# [x*y^3, x*y^2, y^3, x*y, y^2, x, y, 1]

# We collect the coefficients of the monomials 1, y, y^2, y^3, x, xy, xy^2, xy^3

# Rzu(newq).coefficient({x:0, y:0})
# c*Z*U^3 + b*U + a

# Rzu(newq).coefficient({x:0, y:1})
# 3*c*Z*U^2 + b

# Rzu(newq).coefficient({x:0, y:2})
# 3*c*Z*U

# Rzu(newq).coefficient({x:0, y:3})
# c*Z

# Rzu(newq).coefficient({x:1, y:0})
# c*U^3

# Rzu(newq).coefficient({x:1, y:1})
# 3*c*U^2

# Rzu(newq).coefficient({x:1, y:2})
# 3*c*U

# Rzu(newq).coefficient({x:1, y:3})
# c

# Since val(a)=val(b)=val(c)=0 by construction, and $val(U)=val(Z)=0$, the valuation of all (but perhaps two) coefficients is also zero. The only possible exception is the  coefficient of 1.

# We check, using our two solutions, what is the valuation of the constant coefficient. We expect it to be zero, so the non-truncated modified polynomial will have positive valuation:

coeff1 = Rzu(newq).coefficient({x:0, y:0})

# bool(SR(coeff1).substitute({Z:sol6bpHyperSol1t[x], U: sol6bpHyperSol1t[y]}) == 0)
# True
# bool(SR(coeff1).substitute({Z:sol6bpHyperSol2t[x], U: sol6bpHyperSol2t[y]}) == 0)
# True




##########################################################################
# Show (1+d*x) and partials of q_P at an initial hyperflex cannot vanish #
##########################################################################

# Rather than computing the precise coordinates of the hyperflexes, and confirming that the relevant terms for the initial of newq with respect to the slope 1 edge of the new tropical (3,3) curve are as expected, it suffices to show that neither of the  partials of q_P at the initials of a hyperflex can vanish, and also that 1+dx !=0. This is done solely by using the original local system and the polynomial factor22, whose vanishing indicates the existence of the initial hyperflex.



# factor22
# b^5*n^2*u^3 - a*b^4*n*u^4 + a^2*b^3*u^5 + 27*b^4*c*n^4 + 18*a^2*b^2*c*n^2*u^2 + 27*a^4*c*u^4 - 432*a^3*c^2*n^3

q = a+ b*y+ c* x*y^3
l = y + m + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [      u*y + n       u*x + 1]
# [        c*y^3 3*c*x*y^2 + b]

W = M.det()
# SR(W).factor()
# 2*c*u*x*y^3 + 3*c*n*x*y^2 - c*y^3 + b*u*y + b*n

# SR(q).factor()
# c*x*y^3 + b*y + a

# Recall that we eliminated x from the system using q:
# dictX6bp
# {x: -(b*y + a)/(c*y^3)}

# We record the quadratic polynomial hh1 in y in the ideal <ly,Wy> that must vanish and the value of factor22r computed earlier:

# Sy(hh1) 
# (2*b*c^2*m^3*n + 2*a*c^2*m^3*u + 2*b^2*c*m^2*u^2 + 4*a*c^2*m^2*n + 12*b^2*c*m*n*u + 12*a*b*c*m*u^2 + 8*b^3*u^3)*y^2 + (3*a*c^2*m^3*n + 3*b^2*c*m^2*n*u + 3*a*b*c*m^2*u^2 + 9*b^2*c*m*n^2 + 26*a*b*c*m*n*u + 9*a^2*c*m*u^2 + 12*b^3*n*u^2 + 12*a*b^2*u^3)*y + 4*a*b*c*m^2*n*u + 12*a*b*c*m*n^2 + 12*a^2*c*m*n*u + 16*a*b^2*n*u^2


################
# Partial in x #
################

# This case is immediate, since the partial is a monomial:
qdiffx = diff(q,x)
# qdiffx
# c*y^3

# This does not vanish on the torus!

################
# Partial in y #
################


qdiffy = diff(q,y)
# qdiffy
# 3*c*x*y^2 + b

qdiffyNox = SR(qdiffy).substitute(dictX6bp)
# qdiffyNox.factor()
# -(2*b*y + 3*a)/y

# We collect the non-monomial factor:
qdiffyNox = 2*b*y + 3*a
# solve([qdiffyNox],y)
# [y == -3/2*a/b]

# Using this we get a unique solution in y:
dicty6bpPartialyVanishing = {y:-3/2*a/b}
dictxy6bParialyVanishing = {x: dictX6bp[x].substitute(dicty6bpPartialyVanishing), y: dicty6bpPartialyVanishing[y]}
# dictxy6bParialyVanishing
# {x: -4/27*b^3/(a^2*c), y: -3/2*a/b}

# # We sub these values back in q, l, W
# bool(SR(q.substitute( dictxy6bParialyVanishing)) == SR(0))
# True

# SR(l).substitute(dictxy6bParialyVanishing).factor()
# 1/54*(54*a^2*b*c*m - 8*b^4*n + 12*a*b^3*u - 81*a^3*c)/(a^2*b*c)

# We collect the non-monomial condition:

lcondmnu_y = 54*a^2*b*c*m - 8*b^4*n + 12*a*b^3*u - 81*a^3*c 

# SR(W).substitute(dictxy6bParialyVanishing).factor()
# -1/8*(4*b^3*u - 27*a^2*c)*a/b^3

# We collect the non-monomial condition:
Wcondmnu_y = (4*b^3*u - 27*a^2*c)

# solve([Wcondmnu_y],u)
# [u == 27/4*a^2*c/b^3]

dictu6bp_y = {u: 27/4*a^2*c/b^3}

# We substitute this value back in lcondmn_y, factor22 and hh1 to get conditions in m,n

lcondmu_y = lcondmnu_y.substitute(dictu6bp_y)

# lcondmu_y.factor()
# 2*(27*a^2*c*m - 4*b^3*n)*b

# # We use lcondmu_y to solve for m
# solve([27*a^2*c*m - 4*b^3*n], m)
# [m == 4/27*b^3*n/(a^2*c)]

dictmu6bp_y= {m: 4/27*b^3*n/(a^2*c), u: dictu6bp_y[u]}
# dictmu6bp_y
# {u: 27/4*a^2*c/b^3, m: 4/27*b^3*n/(a^2*c)}


# We substitute back in factor22_y and hh1mn_y:

# hh1n_y = hh1.substitute(dictxy6bParialyVanishing).substitute(dictmu6bp_y)
# bool(SR(hh1n_y) == SR(0))
# True

factor22_y = SR(factor22).substitute(dictmu6bp_y)
# factor22_y.factor()
# 27/1024*(16*b^8*n^2 + 68*a^3*b^4*c*n + 405*a^6*c^2)*(8*b^4*n - 81*a^3*c)^2*c/b^12

# To conclude this polynomial cannot vanish we need to exploit the genericity condition on q. For this, we rewrite n as u*r where r is the parameter determined by the extra tangency:
dictn6bp_y = {n: (u*r).substitute(dictmu6bp_y)}

factor22_y = SR(factor22).substitute(dictmu6bp_y).substitute(dictn6bp_y)
# factor22_y.factor()
# 531441/1024*(27*b^2*r^2 + 17*a*b*r + 15*a^2)*(2*b*r - 3*a)^2*a^8*c^5/b^12

# Since the value for r is independent from b, this cannot occur.


###########################
# Non vanishing of 1 +u*x #
###########################

# We argue by contradiction and set $1+u*x = 0$. Using this, we can solve for u

# We re-express x in terms of u:
# 
dictx6bp_3 = {x: (-1/u)}
# dictx6bp_3
# {x: -1/u}

# We substitute this value back in q, l, W:
quy_3 = SR(q).substitute(dictx6bp_3)
luy_3 = SR(l).substitute(dictx6bp_3)
Wuy_3 = SR(W).substitute(dictx6bp_3)

# quy_3.factor()
# -(c*y^3 - b*u*y - a*u)/u
# luy_3.factor()
# (m*u - n)/u
# Wuy_3.factor()
# -(3*c*y^2 - b*u)*(u*y + n)/u

# We use luy_x to solve for m:
dictm6bp_3 = {m: n/u}

# # We check that luy_3 vanishes:
# bool(SR(luy_3.substitute(dictm6bp_3)) == SR(0))
# True

# We extract the non-monomial factors from quy_3 and Wuy_3:
quy_3 = c*y^3 - b*u*y - a*u
Wuy_3 = (3*c*y^2 - b*u)*(u*y + n)

Sy(quy_3)
c*y^3 - b*u*y - a*u
Sy(Wuy_3)
3*c*u*y^3 + 3*c*n*y^2 - b*u^2*y - b*n*u


# We eliminate y^3 from quy_3 and Wuy_3:

f_3 = 3*u*quy_3 - Wuy_3
# Sy(f_3)
# -3*c*n*y^2 - 2*b*u^2*y + b*n*u - 3*a*u^2

# We eliminate y^3 from quy_3 using f_3:

gg_3 = -3*n*quy_3 -f_3*y

# Sy(gg_3)
# 2*b*u^2*y^2 + (2*b*n*u + 3*a*u^2)*y + 3*a*n*u

gg_3.factor()
(2*b*y + 3*a)*(u*y + n)*u

gg_3 = (2*b*y + 3*a)*(u*y + n)
# The presence of a hyperflex forces gg_3 to have a double root! Thus, the discriminant of this polynomial must vanish:

Sy(gg_3)
2*b*u*y^2 + (2*b*n + 3*a*u)*y + 3*a*n

A_3 = 2*b*u
B_3 = (2*b*n + 3*a*u)
C_3 = 3*a*n
Discr_3  = B_3^2-4*A_3*C_3
# Discr_3.factor()
# (2*b*n - 3*a*u)^2

discFactor_3 = (2*b*n - 3*a*u)

# We get the condition (2*b*n - 3*a*u) == 0

# Substituting $n=u*r$ as usual leads to a contradiction to the genericity of q:

discFactorr_3 = discFactor_3.substitute({n:u*r})
# discFactorr_3.factor()
# (2*b*r - 3*a)*u




###############################################################################
# Alternative: compute the coefficients
##############################################################################


# We compute the relevant terms for the initial of newq with respect to the slope 1 edge of the new tropical tritangent (1,1)-curve:

coeffx = Rzu(newq).coefficient({x:1, y:0})
coeffy = Rzu(newq).coefficient({x:0, y:1})


Rt = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])),[var('t')])


##############
# Solution 1 #
##############

# SR(coeffy).substitute({Z:sol6bpHyperSol1t[x], U: sol6bpHyperSol1t[y]}).factor()
# -(182250*b^18*t^18 - 698625*a*b^17*t^17 + 60750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 147825*a^2*b^16*t^16 - 212625*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 1532250*a^3*b^15*t^15 - 147150*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1944630*a^4*b^14*t^14 + 547200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 - 726510*a^5*b^13*t^13 + 930510*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 2375634*a^6*b^12*t^12 - 158900*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 3044094*a^7*b^11*t^11 - 1363238*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 4058862*a^8*b^10*t^10 - 1527264*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 5255808*a^9*b^9*t^9 - 1201774*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 4661652*a^10*b^8*t^8 - 1326334*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 3126162*a^11*b^7*t^7 - 1335882*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1136622*a^12*b^6*t^6 - 571904*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 782670*a^13*b^5*t^5 + 427450*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1585890*a^14*b^4*t^4 + 666780*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 573750*a^15*b^3*t^3 + 172350*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 332100*a^16*b^2*t^2 - 151200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 273375*a^17*b*t - 81000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 + 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)*b/(91125*b^18*t^18 - 303750*a*b^17*t^17 + 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 240975*a^2*b^16*t^16 - 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 691200*a^3*b^15*t^15 - 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1376640*a^4*b^14*t^14 + 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 + 220440*a^5*b^13*t^13 + 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 1358712*a^6*b^12*t^12 + 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 2312448*a^7*b^11*t^11 - 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 2778798*a^8*b^10*t^10 - 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 3075876*a^9*b^9*t^9 - 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 2778798*a^10*b^8*t^8 - 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 2312448*a^11*b^7*t^7 - 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1358712*a^12*b^6*t^6 - 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 220440*a^13*b^5*t^5 + 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1376640*a^14*b^4*t^4 + 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 691200*a^15*b^3*t^3 + 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 240975*a^16*b^2*t^2 - 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 303750*a^17*b*t - 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 + 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)


# SR(coeffx).substitute({Z:sol6bpHyperSol1t[x], U: sol6bpHyperSol1t[y]}).factor()
# -(91125*b^18*t^18 - 303750*a*b^17*t^17 + 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 240975*a^2*b^16*t^16 - 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 691200*a^3*b^15*t^15 - 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1376640*a^4*b^14*t^14 + 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 + 220440*a^5*b^13*t^13 + 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 1358712*a^6*b^12*t^12 + 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 2312448*a^7*b^11*t^11 - 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 2778798*a^8*b^10*t^10 - 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 3075876*a^9*b^9*t^9 - 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 2778798*a^10*b^8*t^8 - 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 2312448*a^11*b^7*t^7 - 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1358712*a^12*b^6*t^6 - 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 220440*a^13*b^5*t^5 + 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1376640*a^14*b^4*t^4 + 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 691200*a^15*b^3*t^3 + 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 240975*a^16*b^2*t^2 - 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 303750*a^17*b*t - 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 + 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)^3*c/((30375*b^17*t^17 - 111375*a*b^16*t^16 + 10125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^16*t^16 - 49950*a^2*b^15*t^15 - 33750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^15*t^15 + 269550*a^3*b^14*t^14 - 32400*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^14*t^14 + 389130*a^4*b^13*t^13 + 92550*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^13*t^13 - 113930*a^5*b^12*t^12 + 180460*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^12*t^12 - 526934*a^6*b^11*t^11 - 14990*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^11*t^11 - 499578*a^7*b^10*t^10 - 278768*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^10*t^10 - 298648*a^8*b^9*t^9 - 342562*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^9*t^9 - 298648*a^9*b^8*t^8 - 301042*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^8*t^8 - 499578*a^10*b^7*t^7 - 342562*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^7*t^7 - 526934*a^11*b^6*t^6 - 278768*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^6*t^6 - 113930*a^12*b^5*t^5 - 14990*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^5*t^5 + 389130*a^13*b^4*t^4 + 180460*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^4*t^4 + 269550*a^14*b^3*t^3 + 92550*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^3*t^3 - 49950*a^15*b^2*t^2 - 32400*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^2*t^2 - 111375*a^16*b*t - 33750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b*t + 30375*a^17 + 10125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16)^3*b^3)

# # We analyze the coefficients:

##########
# y-term #
##########
coeffySol1 = SR(coeffy).substitute({Z:sol6bpHyperSol1t[x], U: sol6bpHyperSol1t[y]})

coeffySol1Num = SR(coeffySol1).numerator()
coeffySol1Denom = SR(coeffySol1).denominator()

# # The terms with lowest valuation become:
# coeffySol1Num.substitute({t:0})
# -91125*a^18*b - 91125*sqrt(a^2)*a^17*b
# coeffySol1Denom.substitute({t:0})
# 91125*a^18 + 91125*sqrt(a^2)*a^17

# Their ratio becomes  -b

##########
# x-term #
##########

coeffxSol1 = SR(coeffx).substitute({Z:sol6bpHyperSol1t[x], U: sol6bpHyperSol1t[y]})

coeffxSol1Num = SR(coeffxSol1).numerator()
coeffxSol1Denom = SR(coeffxSol1).denominator()

# # The terms with lowest valuation become:
# coeffxSol1Num.substitute({t:0})
# -756680642578125*(a^18 + sqrt(a^2)*a^17)^3*c

# coeffxSol1Denom.substitute({t:0})
# 28025208984375*(a^17*b + sqrt(a^2)*a^16*b)^3


# Their ratio becomes -27*a^3*c/b^3
# (-756680642578125*(2*a^18)^3*c)/(28025208984375*(2*a^17*b)^3)
# -27*a^3*c/b^3


# # We record these terms into a polynomial:
# newnewqSol1 = (-b)*y + (-27*a^3*c/b^3)*x


##############
# Solution 2 #
##############

# SR(coeffy).substitute({Z:sol6bpHyperSol2t[x], U: sol6bpHyperSol2t[y]}).factor()
# -(182250*b^18*t^18 - 698625*a*b^17*t^17 - 60750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 147825*a^2*b^16*t^16 + 212625*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 1532250*a^3*b^15*t^15 + 147150*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1944630*a^4*b^14*t^14 - 547200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 - 726510*a^5*b^13*t^13 - 930510*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 2375634*a^6*b^12*t^12 + 158900*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 3044094*a^7*b^11*t^11 + 1363238*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 4058862*a^8*b^10*t^10 + 1527264*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 5255808*a^9*b^9*t^9 + 1201774*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 4661652*a^10*b^8*t^8 + 1326334*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 3126162*a^11*b^7*t^7 + 1335882*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1136622*a^12*b^6*t^6 + 571904*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 782670*a^13*b^5*t^5 - 427450*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1585890*a^14*b^4*t^4 - 666780*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 573750*a^15*b^3*t^3 - 172350*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 332100*a^16*b^2*t^2 + 151200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 273375*a^17*b*t + 81000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 - 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)*b/(91125*b^18*t^18 - 303750*a*b^17*t^17 - 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 240975*a^2*b^16*t^16 + 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 691200*a^3*b^15*t^15 + 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1376640*a^4*b^14*t^14 - 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 + 220440*a^5*b^13*t^13 - 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 1358712*a^6*b^12*t^12 - 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 2312448*a^7*b^11*t^11 + 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 2778798*a^8*b^10*t^10 + 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 3075876*a^9*b^9*t^9 + 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 2778798*a^10*b^8*t^8 + 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 2312448*a^11*b^7*t^7 + 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1358712*a^12*b^6*t^6 + 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 220440*a^13*b^5*t^5 - 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1376640*a^14*b^4*t^4 - 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 691200*a^15*b^3*t^3 - 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 240975*a^16*b^2*t^2 + 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 303750*a^17*b*t + 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 - 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)



# SR(coeffx).substitute({Z:sol6bpHyperSol2t[x], U: sol6bpHyperSol2t[y]}).factor()
# -(91125*b^18*t^18 - 303750*a*b^17*t^17 - 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^17*t^17 - 240975*a^2*b^16*t^16 + 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^16*t^16 + 691200*a^3*b^15*t^15 + 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^15*t^15 + 1376640*a^4*b^14*t^14 - 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^14*t^14 + 220440*a^5*b^13*t^13 - 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^13*t^13 - 1358712*a^6*b^12*t^12 - 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^12*t^12 - 2312448*a^7*b^11*t^11 + 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^11*t^11 - 2778798*a^8*b^10*t^10 + 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^10*t^10 - 3075876*a^9*b^9*t^9 + 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^9*t^9 - 2778798*a^10*b^8*t^8 + 1114730*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^8*t^8 - 2312448*a^11*b^7*t^7 + 1181784*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^7*t^7 - 1358712*a^12*b^6*t^6 + 704104*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^6*t^6 + 220440*a^13*b^5*t^5 - 191240*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^5*t^5 + 1376640*a^14*b^4*t^4 - 604080*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^4*t^4 + 691200*a^15*b^3*t^3 - 225000*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^3*t^3 - 240975*a^16*b^2*t^2 + 124200*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b^2*t^2 - 303750*a^17*b*t + 91125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16*b*t + 91125*a^18 - 30375*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^17)^3*c/((30375*b^17*t^17 - 111375*a*b^16*t^16 - 10125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*b^16*t^16 - 49950*a^2*b^15*t^15 + 33750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a*b^15*t^15 + 269550*a^3*b^14*t^14 + 32400*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^2*b^14*t^14 + 389130*a^4*b^13*t^13 - 92550*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^3*b^13*t^13 - 113930*a^5*b^12*t^12 - 180460*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^4*b^12*t^12 - 526934*a^6*b^11*t^11 + 14990*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^5*b^11*t^11 - 499578*a^7*b^10*t^10 + 278768*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^6*b^10*t^10 - 298648*a^8*b^9*t^9 + 342562*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^7*b^9*t^9 - 298648*a^9*b^8*t^8 + 301042*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^8*b^8*t^8 - 499578*a^10*b^7*t^7 + 342562*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^9*b^7*t^7 - 526934*a^11*b^6*t^6 + 278768*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^10*b^6*t^6 - 113930*a^12*b^5*t^5 + 14990*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^11*b^5*t^5 + 389130*a^13*b^4*t^4 - 180460*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^12*b^4*t^4 + 269550*a^14*b^3*t^3 - 92550*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^13*b^3*t^3 - 49950*a^15*b^2*t^2 + 32400*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^14*b^2*t^2 - 111375*a^16*b*t + 33750*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^15*b*t + 30375*a^17 - 10125*sqrt(9*b^2*t^2 - 6*a*b*t + 9*a^2)*a^16)^3*b^3)



##########
# y-term #
##########
coeffySol2 = SR(coeffy).substitute({Z:sol6bpHyperSol2t[x], U: sol6bpHyperSol2t[y]})

coeffySol2Num = SR(coeffySol2).numerator()
coeffySol2Denom = SR(coeffySol2).denominator()

# # The terms with lowest valuation become:
# coeffySol2Num.substitute({t:0})
# -91125*a^18*b + 91125*sqrt(a^2)*a^17*b

# coeffySol2Denom.substitute({t:0})
# 91125*a^18 - 91125*sqrt(a^2)*a^17

# Both terms vanish, so we must consider the next terms!


##########
# x-term #
##########

coeffxSol2 = SR(coeffx).substitute({Z:sol6bpHyperSol2t[x], U: sol6bpHyperSol2t[y]})

coeffxSol2Num = SR(coeffxSol2).numerator()
coeffxSol2Denom = SR(coeffxSol2).denominator()

# # The terms with lowest valuation become:
# coeffxSol2Num.substitute({t:0})
# -756680642578125*(a^18 - sqrt(a^2)*a^17)^3*c


# coeffxSol2Denom.substitute({t:0})
# 28025208984375*(a^17*b - sqrt(a^2)*a^16*b)^3

# Both terms vanish, so we must consider the next terms!


#################

# Conclusion: For both solutions, it follows that we have a unique option for the cell of Trop(newq) dual to (0,0): it is a trapezoid with vertices (0,1), (1,0), (1,3), and (0,3). The lower vertex of the slope 1 edge connected to (0,0) is dual to the the triangle with vertices (0,0), (1,0) and (0,1).

################

# After the modification, the relevant terms to consider for computing the new Wronskian are the linear ones for 'newq' and  'newl'

# We determine the initial coefficients of the linear polynomial:

# Rzu(newl)
# u*x*y + (u*U + n)*x + (u*Z + 1)*y + u*Z*U + n*Z + m + U

# SR(Rzu(newl).coefficient({x:0, y:1})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).substitute(sol4bpHyper)
# 3
# SR(Rzu(newl).coefficient({x:1, y:0})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]})
# -2*t*u + n
# SR(Rzu(newl).coefficient({x:1, y:0})).substitute({Z:sol4bpHyper[x], U: sol4bpHyper[y]}).substitute(sol4bpHyper)
# -16*c*t^4/a

# # We compare this value with that of n:
# sol4bpHyper[n]
# 16*c*t^4/a

# The truncated linear polynomial to consider for the new tangency point (without its constant term) is
newnewlTruncated = 3*y +  -16*c*t^4/a*x

# The relevant terms for q were computed above

newnewq = 3/2*a/t*y + (-8*c*t^3)*x

# # We compute the new Wronskian to verify it vanishes:
newnewM = matrix (SR, [[diff(newnewlTruncated,x), diff(newnewlTruncated,y)],[diff(newnewq,x), diff(newnewq,y)]])
# newnewM
# [-16*c*t^4/a           3]
# [   -8*c*t^3     3/2*a/t]

newnewW = newnewM.det()
# newnewW
# 0

# The values of x and y were generic (with fixed large positive valuation). This contradicts the fact that newnewq vanishes!

# CONCLUSION: We have no hyperflex!





################################################################################################################################################################













==> code/mult4.sage <==
#######################################################################################
# Computation for lifting of tritangents arising from a multiplicity four tangency point #
#######################################################################################

# In this script we explicity compute the initial forms of tritangent (1,1)-curves to (3,3)-curves corresponding to a multiplicity four local tangency. The combinatorial classification of such tangencies restricts the possibilities for the remaining tangency, that has to be used in some cases to determine the total lifting multiplicity. Computations are performed on orbit representatives of symmetric shapes.

# We have three type of multiplicity 4 tangencies to consider:
# 1) type 6b (diagonal) and 5b (diagonal) --> these 2 come together.
# 2) type 4b (diagonal)
# 3) type 2b along the diagonal
# 4) Type 4b' and 6b' corresponding to the cross case.
# 5) type 3b (horizontal / diagonal) --> this is achieved at 2 points, one of which is a vertex. There are 3 cases to consider (2 horizontal y 1 diagonal), up to symmetry.
# 6) type 3b-3b (horizontal and diagonal) --> this is achieved at 2 points, only one of which is at the midpoint of the horizontal segment.

# Part 1 is done in this script.
# Part 2 is done in this script.
# Part 3 is done in 'type2HorizontalTopDiagonalSlopeOne.sage'.
# Part 4 is done in '4valent.sage'.
# Part 5 is done in 'mult4_type3b.sage'.
# Part 6 is done in 'mult4_type3b3b-horizontal.sage'.

# Out of the four coefficients of the (1,1)-curve we can set one of them to be 1. We usually set the y-coefficient as the one with value 1. Whenever possible, we follow the notation and methodology from the case of bitangent lines to quartic plane curves.

# The first two are achieved at a unique point, so we need to distinguish the case of tropical hyperflexes (with different or equal initials for their lifts). For these two cases, we set the equation for the line to be $y + n*x +m$. The coefficients of the corresponding vertex of the (3,3)-curve will be denoted by a, b, c.

# We first compute conditions for m and n under which we have a hyperflex for the initials (i.e. x = r and y = s). We later consider the case were we avoid this hyperflex initial setting:


#################
# Ambient rings #
#################

R = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])), [var('m'), var('n'), var('u'), var('x'), var('y'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u'), var('y')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u'),var('x')])), [var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])),[var('m'), var('n'), var('u')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('n'),var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'),var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'),var('n')])),[var('u')])


#############################
# Left vertex - 6b tangency #
#############################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.

q = a+ b*y + c* x*y^3
l = y + m + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [            n             1]
# [        c*y^3 3*c*x*y^2 + b]
W = M.det()
# W
# 3*c*n*x*y^2 + (-c)*y^3 + b*n

# We use l to eliminate y:
dictY = {y: - (m + n*x)}

# We start the elimination process, projecting away from y. We do the computation by hand.

qx = SR(q).substitute(dictY)
Wx = SR(W).substitute(dictY)


S(qx)
-c*n^3*x^4 - 3*c*m*n^2*x^3 - 3*c*m^2*n*x^2 + (-c*m^3 - b*n)*x - b*m + a
S(Wx)
4*c*n^3*x^3 + 9*c*m*n^2*x^2 + 6*c*m^2*n*x + c*m^3 + b*n

# We aim to cancel the x^4 term from qx:
f = 4*qx+x*Wx

# S(f)
# -3*c*m*n^2*x^3 - 6*c*m^2*n*x^2 + (-3*c*m^3 - 3*b*n)*x - 4*b*m + 4*a

# Now we aim to cancel the x^3 term from Wx:

g = 3*c*m*n^2/gcd(4*c*n^3,-3*c*m*n^2)*Wx + 4*c*n^3/gcd(4*c*n^3,-3*c*m*n^2)*f

# # coefficients:
# SR(3*c*m*n^2/gcd(4*c*n^3,-3*c*m*n^2)).factor()
# 3*m
# SR(4*c*n^3/gcd(4*c*n^3,-3*c*m*n^2)).factor()
# 4*n

# S(g)
# 3*c*m^2*n^2*x^2 + (6*c*m^3*n - 12*b*n^2)*x + 3*c*m^4 - 13*b*m*n + 16*a*n

# # factorized coefficients:
# SR(6*c*m^3*n - 12*b*n^2).factor()
# 6*(c*m^3 - 2*b*n)*n
# SR( 3*c*m^4 - 13*b*m*n + 16*a*n).factor()
# 3*c*m^4 - 13*b*m*n + 16*a*n

# Now, we can cancel the x^3 term from f by combining f and g:

hh = SR(3*c*m^2*n^2/gcd(-3*c*m*n^2, 3*c*m^2*n^2)*f + 3*c*m*n^2/gcd(-3*c*m*n^2, 3*c*m^2*n^2)*x*g)

# # coefficients:
# SR(3*c*m^2*n^2/gcd(-3*c*m*n^2, 3*c*m^2*n^2)).factor()
# m
# SR(3*c*m*n^2/gcd(-3*c*m*n^2, 3*c*m^2*n^2)).factor()
# 1

# S(SR(hh).expand())
# -12*b*n^2*x^2 + (-16*b*m*n + 16*a*n)*x - 4*b*m^2 + 4*a*m

# factor(-16*b*m*n + 16*a*n)
# -16*(b*m - a)*n

# Finally, we eliminate x^2:
hh1 = 12*b*n^2/gcd(3*c*m^2*n^2,-12*b*n^2)*g + 3*c*m^2*n^2/gcd(3*c*m^2*n^2,-12*b*n^2)*hh

# coefficients:
# SR(12*b*n^2/gcd(3*c*m^2*n^2,-12*b*n^2)).factor()
# 4*b
# SR(3*c*m^2*n^2/gcd(3*c*m^2*n^2,-12*b*n^2)).factor()
# c*m^2

# S(SR(hh1).expand())
# (8*b*c*m^3*n + 16*a*c*m^2*n - 48*b^2*n^2)*x + 8*b*c*m^4 + 4*a*c*m^3 - 52*b^2*m*n + 64*a*b*n

# factor(SR(8*b*c*m^3*n + 16*a*c*m^2*n - 48*b^2*n^2))
# 8*(b*c*m^3 + 2*a*c*m^2 - 6*b^2*n)*n

# factor(SR(8*b*c*m^4 + 4*a*c*m^3 - 52*b^2*m*n + 64*a*b*n))
# 8*b*c*m^4 + 4*a*c*m^3 - 52*b^2*m*n + 64*a*b*n

# Conclude: the linear polynomial becomes (8*b*c*m^3*n + 16*a*c*m^2*n - 48*b^2*n^2)*x + 8*b*c*m^4 + 4*a*c*m^3 - 52*b^2*m*n + 64*a*b*n

# We cannot have a linear expression, so the two coefficients must vanish!

A1 = 8*b*c*m^3*n + 16*a*c*m^2*n - 48*b^2*n^2
A0 = 8*b*c*m^4 + 4*a*c*m^3 - 52*b^2*m*n + 64*a*b*n
C = A1.factor()
# C
# 8*(b*c*m^3 + 2*a*c*m^2 - 6*b^2*n)*n

# Since n is not 0, we can focus on the non-monomial factor of A1:

A11 = b*c*m^3 + 2*a*c*m^2 - 6*b^2*n


# We compute the quotient and remainder of dividing A0 by A11:
qq0,rr0 = Tm(A0).quo_rem(Tm(A11))
[SR(qq0).factor(), SR(rr0).factor()]
# [4*(2*b*m - 3*a)/b, 4*(6*a^2*c*m^2 - b^3*m*n - 2*a*b^2*n)/b]

A12 = SR(6*a^2*c*m^2 - b^3*m*n - 2*a*b^2*n)

# We compute the quotient and remainder of dividing A11 by A12
qq1,rr1 = Tm(A11).quo_rem(Tm(A12))
[SR(qq1).factor(), SR(rr1).factor()]
# [1/36*(6*a^2*b*c*m + b^4*n + 12*a^3*c)/(a^4*c),
#  1/36*(b^5*m*n + 24*a^3*b*c*m + 2*a*b^4*n - 192*a^4*c)*b^2*n/(a^4*c)]

A13 = SR(b^5*m*n + 24*a^3*b*c*m + 2*a*b^4*n - 192*a^4*c)

# We compute the quotient and remainder of dividing A12 by A13
qq2,rr2 = Tm(A12).quo_rem(Tm(A13))
[SR(qq2).factor(), SR(rr2).factor()]
# [(6*a^2*b^5*c*m*n - b^8*n^2 + 144*a^5*b*c^2*m - 36*a^3*b^4*c*n + 1152*a^6*c^2)/((b^4*n + 24*a^3*c)^2*b^2),
#  -216*(b^4*n + 64*a^3*c)*(b^4*n - 16*a^3*c)*a^4*c/((b^4*n + 24*a^3*c)^2*b^2)]

# We obtain two conditions on n:  (b^4*n + 64*a^3*c) == 0 or (b^4*n - 16*a^3*c) == 0.

# This gives us two answers n = -64*a^3*c/b^4 or n = 16*a^3*c/b^4

# Tm(A13)
# (b^5*n + 24*a^3*b*c)*m + 2*a*b^4*n - 192*a^4*c

# The linear expression gives a unique expression for m:
dictm = {m: SR(-(2*a*b^4*n - 192*a^4*c)/(b^5*n + 24*a^3*b*c))}


dictn1 = {n: SR(-64*a^3*c/b^4)}
dictn2 = {n: SR( 16*a^3*c/b^4)}

dictm1 = {m: SR(dictm[m]).substitute(dictn1).expand().factor()}
dictm2 = {m: SR(dictm[m]).substitute(dictn2).expand().factor()}

dictmn1 = {m:dictm1[m], n:dictn1[n]}
dictmn2 = {m:dictm2[m], n:dictn2[n]}

# dictmn1
# {n: -64*a^3*c/b^4, m: -8*a/b}
# dictmn2
# {n: 16*a^3*c/b^4, m: 4*a/b}



##############################
# Finding the solutions in x #
##############################

# Now, we go back to the quadratic expressions in x and compute its discriminant:
# SR(hh)
# -12*b*n^2*x^2 + (-16*b*m*n + 16*a*n)*x - 4*b*m^2 + 4*a*m

# We compute the discriminant of hh:
A = -12*b*n^2
B = (-16*b*m*n + 16*a*n)
C = - 4*b*m^2 + 4*a*m

D = SR(B^2-4*A*C).factor()
D
64*(b*m - a)*(b*m - 4*a)*n^2

# Conclusion: For dictmn2 we have an initial hyperflex, but for dictmn1 we do not.


# We compute the solutions in x:

############
# Option 1 #
############

hhopt1 = SR(SR(hh).substitute(dictmn1)).factor()
# hhopt1
# -96*(512*a^4*c^2*x^2 + 96*a^2*b^3*c*x + 3*b^6)*a^2/b^7

# solve([SR(512*a^4*c^2*x^2 + 96*a^2*b^3*c*x + 3*b^6)], x)
# [x == -1/32*b^3*(sqrt(3) + 3)/(a^2*c), x == 1/32*b^3*(sqrt(3) - 3)/(a^2*c)]

dictx10 = {x:-1/32*b^3*(sqrt(3) + 3)/(a^2*c), m:dictmn1[m], n:dictmn1[n]}
dictx11 = {x: 1/32*b^3*(sqrt(3) - 3)/(a^2*c), m:dictmn1[m], n:dictmn1[n]}
soln10 = {y: SR(dictY[y]).substitute(dictx10), x: dictx10[x], m:dictmn1[m], n:dictmn1[n]}
soln11 = {y: SR(dictY[y]).substitute(dictx11), x: dictx10[x], m:dictmn1[m], n:dictmn1[n]}

# soln10
# {x: -1/32*b^3*(sqrt(3) + 3)/(a^2*c),
#  n: -64*a^3*c/b^4,
#  y: -2*a*(sqrt(3) + 3)/b + 8*a/b,
#  m: -8*a/b}
# soln11
# {x: -1/32*b^3*(-sqrt(3) + 3)/(a^2*c),
#  n: -64*a^3*c/b^4,
#  y: 2*a*(sqrt(3) - 3)/b + 8*a/b,
#  m: -8*a/b}

# # We rewrite the y values for sonl10 and soln11
# bool(SR(-2*a*(sqrt(3) + 3)/b + 8*a/b) == SR(2*a*(1-sqrt(3))/b))
# True
# bool(SR(2*a*(sqrt(3) - 3)/b + 8*a/b) == SR(2*a*(1+sqrt(3))/b))
# True

############
# Option 2 #
############

hhopt2 = SR(SR(hh).substitute(dictmn2)).factor()
# hhopt2
# -48*(8*a^2*c*x + b^3)^2*a^2/b^7

# solve(SR(hhopt2), x)
# [x == -1/8*b^3/(a^2*c)]

dictx2 = {x: -1/8*b^3/(a^2*c), m:dictmn2[m], n:dictmn2[n]}
soln2 = {y: SR(dictY[y]).substitute(dictx2), x: dictx2[x], m:dictmn2[m], n:dictmn2[n]}
# soln2
# {x: -1/8*b^3/(a^2*c), n: 16*a^3*c/b^4, y: -2*a/b, m: 4*a/b}

# Conclusion: for an initial hyperflex, the only valid option is option 2. For option 1 we have different initial forms for the 2 classical tangencies with tropical tangency 6b.


################################################################################################################################################################


##############################
# Right vertex - 5b tangency # 
##############################


# As usual, we assume the tangency to be (0,0):

q = a+ b*x*y^2 + c* x*y^3
l = y + m + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  n                   1]
# [      c*y^3 + b*y^2 3*c*x*y^2 + 2*b*x*y]
W = M.det()
# W
# 3*c*n*x*y^2 + 2*b*n*x*y + (-c)*y^3 + (-b)*y^2


# We use l to eliminate y:
dictY = {y: - (m + n*x)}

# We start the elimination process, projecting away from y. We do the computation by hand.

qx = SR(q).substitute(dictY)
Wx = SR(W).substitute(dictY)

# S(qx)
# -c*n^3*x^4 + (-3*c*m*n^2 + b*n^2)*x^3 + (-3*c*m^2*n + 2*b*m*n)*x^2 + (-c*m^3 + b*m^2)*x + a


# S(Wx)
# 4*c*n^3*x^3 + (9*c*m*n^2 - 3*b*n^2)*x^2 + (6*c*m^2*n - 4*b*m*n)*x + c*m^3 - b*m^2

# We aim to cancel the x^4 term from qx:
f = 4*qx+x*Wx

# S(f)
# (-3*c*m*n^2 + b*n^2)*x^3 + (-6*c*m^2*n + 4*b*m*n)*x^2 + (-3*c*m^3 + 3*b*m^2)*x + 4*a

# # We factor the coefficients:
# SR(-3*c*m*n^2 + b*n^2).factor()
# -(3*c*m - b)*n^2
# SR(-6*c*m^2*n + 4*b*m*n).factor()
# -2*(3*c*m - 2*b)*m*n
# SR(-3*c*m^3 + 3*b*m^2).factor()
# -3*(c*m - b)*m^2

# Now we aim to cancel the x^3 term from Wx:
g = (-3*c*m*n^2 + b*n^2)/gcd(-3*c*m*n^2 + b*n^2,4*c*n^3) *Wx - 4*c*n^3/gcd(-3*c*m*n^2 + b*n^2,4*c*n^3)*f
# # coefficients:
# SR((-3*c*m*n^2 + b*n^2)/gcd(-3*c*m*n^2 + b*n^2,4*c*n^3)).factor()
# -3*c*m + b
# SR(- 4*c*n^3/gcd(-3*c*m*n^2 + b*n^2,4*c*n^3)).factor()
# -4*c*n

# S(g)
# (-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)*x^2 + (-6*c^2*m^3*n + 6*b*c*m^2*n - 4*b^2*m*n)*x - 3*c^2*m^4 + 4*b*c*m^3 - b^2*m^2 - 16*a*c*n

# # We check the coefficients:
# SR(-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2).factor()
# -(3*c^2*m^2 - 2*b*c*m + 3*b^2)*n^2
# SR(-6*c^2*m^3*n + 6*b*c*m^2*n - 4*b^2*m*n).factor()
# -2*(3*c^2*m^2 - 3*b*c*m + 2*b^2)*m*n
# SR( - 3*c^2*m^4 + 4*b*c*m^3 - b^2*m^2 - 16*a*c*n).factor()
# -3*c^2*m^4 + 4*b*c*m^3 - b^2*m^2 - 16*a*c*n


# Now, we can cancel the x^3 term from f by combining f and g:

hh = (-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)/ gcd((-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2), (-3*c*m*n^2 + b*n^2))*f  - (-3*c*m*n^2 + b*n^2)/ gcd((-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2), (-3*c*m*n^2 + b*n^2))*x*g

# # coefficients:
# SR((-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)/ gcd(-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2, -3*c*m*n^2 + b*n^2)).factor()
# -3*c^2*m^2 + 2*b*c*m - 3*b^2
# SR((-3*c*m*n^2 + b*n^2)/ gcd(-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2, -3*c*m*n^2 + b*n^2)).factor()
# -3*c*m + b

# S(SR(hh).expand())
# (8*b^2*c*m^2*n - 8*b^3*m*n)*x^2 + (8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n)*x - 12*a*c^2*m^2 + 8*a*b*c*m - 12*a*b^2

# We factor the coefficients of hh:
# SR(8*b^2*c*m^2*n - 8*b^3*m*n).factor()
# 8*(c*m - b)*b^2*m*n
# SR(8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n).factor()
# 8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n
# SR(- 12*a*c^2*m^2 + 8*a*b*c*m - 12*a*b^2).factor()
# -4*(3*c^2*m^2 - 2*b*c*m + 3*b^2)*a


# Finally, we eliminate the x^2 term:

hh1 = (8*b^2*c*m^2*n - 8*b^3*m*n)/ gcd((8*b^2*c*m^2*n - 8*b^3*m*n), -3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)*g - (-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)/ gcd((8*b^2*c*m^2*n - 8*b^3*m*n), -3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)*hh

# coefficients:
# SR((8*b^2*c*m^2*n - 8*b^3*m*n)/ gcd(8*b^2*c*m^2*n - 8*b^3*m*n, -3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)).factor()
# 8*(c*m - b)*b^2*m
# SR( (-3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)/ gcd(8*b^2*c*m^2*n - 8*b^3*m*n, -3*c^2*m^2*n^2 + 2*b*c*m*n^2 - 3*b^2*n^2)).factor()
# -(3*c^2*m^2 - 2*b*c*m + 3*b^2)*n


# S(SR(hh1).expand())
# (-24*b^2*c^3*m^5*n + 56*b^3*c^2*m^4*n - 144*a*c^4*m^3*n^2 - 40*b^4*c*m^3*n + 144*a*b*c^3*m^2*n^2 + 8*b^5*m^2*n - 176*a*b^2*c^2*m*n^2 + 48*a*b^3*c*n^2)*x - 24*b^2*c^3*m^6 + 56*b^3*c^2*m^5 - 36*a*c^4*m^4*n - 40*b^4*c*m^4 + 48*a*b*c^3*m^3*n + 8*b^5*m^3 - 216*a*b^2*c^2*m^2*n + 176*a*b^3*c*m*n - 36*a*b^4*n

SR(hh1).factor()
-4*(2*b^2*c^2*m^4*n*x + 2*b^2*c^2*m^5 - 4*b^3*c*m^3*n*x + 12*a*c^3*m^2*n^2*x - 4*b^3*c*m^4 + 3*a*c^3*m^3*n + 2*b^4*m^2*n*x - 8*a*b*c^2*m*n^2*x + 2*b^4*m^3 - 3*a*b*c^2*m^2*n + 12*a*b^2*c*n^2*x + 17*a*b^2*c*m*n - 9*a*b^3*n)*(3*c*m - b)


# We write the factors of hh1:

factor0 = (3*c*m - b)
factor1 = S(2*b^2*c^2*m^4*n*x + 2*b^2*c^2*m^5 - 4*b^3*c*m^3*n*x + 12*a*c^3*m^2*n^2*x - 4*b^3*c*m^4 + 3*a*c^3*m^3*n + 2*b^4*m^2*n*x - 8*a*b*c^2*m*n^2*x + 2*b^4*m^3 - 3*a*b*c^2*m^2*n + 12*a*b^2*c*n^2*x + 17*a*b^2*c*m*n - 9*a*b^3*n)
factor1
(2*b^2*c^2*m^4*n - 4*b^3*c*m^3*n + 12*a*c^3*m^2*n^2 + 2*b^4*m^2*n - 8*a*b*c^2*m*n^2 + 12*a*b^2*c*n^2)*x + 2*b^2*c^2*m^5 - 4*b^3*c*m^4 + 3*a*c^3*m^3*n + 2*b^4*m^3 - 3*a*b*c^2*m^2*n + 17*a*b^2*c*m*n - 9*a*b^3*n

# We cannot have a linear expression, so one of these two factors has to vanish. In particular, vanishing of factor1 means that its two coefficients must vanish!

# Now, we factor the two coefficients:
coeff1 = SR(2*b^2*c^2*m^4*n - 4*b^3*c*m^3*n + 12*a*c^3*m^2*n^2 + 2*b^4*m^2*n - 8*a*b*c^2*m*n^2 + 12*a*b^2*c*n^2).factor()
# coeff1
# 2*(b^2*c^2*m^4 - 2*b^3*c*m^3 + 6*a*c^3*m^2*n + b^4*m^2 - 4*a*b*c^2*m*n + 6*a*b^2*c*n)*n
# We write the non-monomial factor as a polynomial in m
A1 = Tm(b^2*c^2*m^4 - 2*b^3*c*m^3 + 6*a*c^3*m^2*n + b^4*m^2 - 4*a*b*c^2*m*n + 6*a*b^2*c*n)
# A1
# b^2*c^2*m^4 - 2*b^3*c*m^3 + (6*a*c^3*n + b^4)*m^2 - 4*a*b*c^2*n*m + 6*a*b^2*c*n

coeff0 = SR(2*b^2*c^2*m^5 - 4*b^3*c*m^4 + 3*a*c^3*m^3*n + 2*b^4*m^3 - 3*a*b*c^2*m^2*n + 17*a*b^2*c*m*n - 9*a*b^3*n).factor()
# coeff0
# 2*b^2*c^2*m^5 - 4*b^3*c*m^4 + 3*a*c^3*m^3*n + 2*b^4*m^3 - 3*a*b*c^2*m^2*n + 17*a*b^2*c*m*n - 9*a*b^3*n
# We write it as a polynomial in m
A0 = Tm(coeff0)
# A0
2*b^2*c^2*m^5 - 4*b^3*c*m^4 + (3*a*c^3*n + 2*b^4)*m^3 - 3*a*b*c^2*n*m^2 + 17*a*b^2*c*n*m - 9*a*b^3*n

# CONCLUSION: either (3*c*m - b) == 0 or A0 == A1 == 0.

# We analyze both situations separately below.

# We compute the long division of qx and Wx by hh:
qqx5b,rqx5b = S(qx).quo_rem(S(hh))
# [SR(qqx5b).factor(), SR(rqx5b).factor()]
# [-1/16*(2*b^4*c^3*m^4*n^2*x^2 + 4*b^4*c^3*m^5*n*x - 4*b^5*c^2*m^3*n^2*x^2 + 2*b^4*c^3*m^6 - 10*b^5*c^2*m^4*n*x + 12*a*b^2*c^4*m^3*n^2*x + 2*b^6*c*m^2*n^2*x^2 - 6*b^5*c^2*m^5 + 15*a*b^2*c^4*m^4*n + 8*b^6*c*m^3*n*x - 16*a*b^3*c^3*m^2*n^2*x + 6*b^6*c*m^4 - 33*a*b^3*c^3*m^3*n + 72*a^2*c^5*m^2*n^2 - 2*b^7*m^2*n*x + 4*a*b^4*c^2*m*n^2*x - 2*b^7*m^3 + 25*a*b^4*c^2*m^2*n - 48*a^2*b*c^4*m*n^2 - 7*a*b^5*c*m*n + 8*a^2*b^2*c^3*n^2)/((c*m - b)^3*b^6*m^3),
#  -1/4*(6*b^4*c^5*m^7*n*x + 6*b^4*c^5*m^8 - 22*b^5*c^4*m^6*n*x + 72*a*b^2*c^6*m^5*n^2*x - 22*b^5*c^4*m^7 + 45*a*b^2*c^6*m^6*n + 36*b^6*c^3*m^5*n*x - 288*a*b^3*c^5*m^4*n^2*x + 864*a^2*c^7*m^3*n^3*x + 32*b^6*c^3*m^6 - 129*a*b^3*c^5*m^5*n + 216*a^2*c^7*m^4*n^2 - 36*b^7*c^2*m^4*n*x + 400*a*b^4*c^4*m^3*n^2*x - 864*a^2*b*c^6*m^2*n^3*x - 24*b^7*c^2*m^5 + 186*a*b^4*c^4*m^4*n - 288*a^2*b*c^6*m^3*n^2 + 22*b^8*c*m^3*n*x - 224*a*b^5*c^3*m^2*n^2*x + 288*a^2*b^2*c^5*m*n^3*x + 10*b^8*c*m^4 - 170*a*b^5*c^3*m^3*n + 336*a^2*b^2*c^5*m^2*n^2 - 6*b^9*m^2*n*x + 40*a*b^6*c^2*m*n^2*x - 32*a^2*b^3*c^4*n^3*x - 2*b^9*m^3 + 89*a*b^6*c^2*m^2*n - 160*a^2*b^3*c^4*m*n^2 - 21*a*b^7*c*m*n + 24*a^2*b^4*c^3*n^2)*a/((c*m - b)^3*b^6*m^3)]



qWx5b,rWx5b = S(Wx).quo_rem(S(hh))
# [SR(qWx5b).factor(), SR(rWx5b).factor()]
# [1/8*(4*b^2*c^2*m^2*n*x + 5*b^2*c^2*m^3 - 4*b^3*c*m*n*x - 8*b^3*c*m^2 + 24*a*c^3*m*n + 3*b^4*m - 8*a*b*c^2*n)*n/((c*m - b)^2*b^4*m^2),
# 1/2*(2*b^4*c^3*m^6*n*x + 2*b^4*c^3*m^7 - 6*b^5*c^2*m^5*n*x + 24*a*b^2*c^4*m^4*n^2*x - 6*b^5*c^2*m^6 + 15*a*b^2*c^4*m^5*n + 6*b^6*c*m^4*n*x - 72*a*b^3*c^3*m^3*n^2*x + 288*a^2*c^5*m^2*n^3*x + 6*b^6*c*m^5 - 34*a*b^3*c^3*m^4*n + 72*a^2*c^5*m^3*n^2 - 2*b^7*m^3*n*x + 72*a*b^4*c^2*m^2*n^2*x - 192*a^2*b*c^4*m*n^3*x - 2*b^7*m^4 + 40*a*b^4*c^2*m^3*n - 72*a^2*b*c^4*m^2*n^2 - 24*a*b^5*c*m*n^2*x + 32*a^2*b^2*c^3*n^3*x - 30*a*b^5*c*m^2*n + 88*a^2*b^2*c^3*m*n^2 + 9*a*b^6*m*n - 24*a^2*b^3*c^2*n^2)/((c*m - b)^2*b^4*m^2)]


# We compute the discriminant of hh:

# SR(hh)
# (8*b^2*c*m^2*n - 8*b^3*m*n)*x^2 + (8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n)*x - 12*a*c^2*m^2 + 8*a*b*c*m - 12*a*b^2

# We compute the discriminant of the polynomial hh:
A = SR(8*b^2*c*m^2*n - 8*b^3*m*n)
B = SR(8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n)
C = SR(- 12*a*c^2*m^2 + 8*a*b*c*m - 12*a*b^2)

# A.factor()
# 8*(c*m - b)*b^2*m*n

# B.factor()
# 8*b^2*c*m^3 - 8*b^3*m^2 - 48*a*c^2*m*n + 16*a*b*c*n

# C.factor()
# -4*(3*c^2*m^2 - 2*b*c*m + 3*b^2)*a

D = SR(B^2-4*A*C)
# D.factor()
# 64*b^4*c^2*m^6 - 128*b^5*c*m^5 - 384*a*b^2*c^3*m^4*n + 64*b^6*m^4 + 384*a*b^3*c^2*m^3*n + 2304*a^2*c^4*m^2*n^2 + 384*a*b^4*c*m^2*n - 1536*a^2*b*c^3*m*n^2 - 384*a*b^5*m*n + 256*a^2*b^2*c^2*n^2




############
# Option 1 #
############

dict5b1 = {m: b/(3*c)}

# We check that hh1 vanishes
# bool(SR(SR(hh1).substitute(dict5b1)) == SR(0))
# True

# We substitute this value in the polynomial hh:
SR(hh.substitute(dict5b1)).expand().factor()
-16/27*(3*b^2*c*n*x^2 + b^3*x + 18*a*c^2)*b^2/c^2

# We substitute this value in the polynomials g and Wx:
SR(g.substitute(dict5b1)).expand().factor()
-8/9*(3*b^2*c*n*x^2 + b^3*x + 18*a*c^2)*n/c

gopt1 = 3*b^2*c*n*x^2 + b^3*x + 18*a*c^2

SR(qx.substitute(dict5b1)).expand().factor()
-1/27*(27*c^3*n^3*x^4 - 9*b^2*c*n*x^2 - 2*b^3*x - 27*a*c^2)/c^2

SR(Wx.substitute(dict5b1)).expand().factor()
2/27*(18*c^2*n^2*x^2 - 6*b*c*n*x - b^2)*(3*c*n*x + b)/c^2

Wopt1 = 18*c^2*n^2*x^2 - 6*b*c*n*x - b^2

# We take the quotient of the cubic polynomial by the quadratic one:

q5b1,r5b1 = S((18*c^2*n^2*x^2 - 6*b*c*n*x - b^2)*(3*c*n*x + b)).quo_rem(S((3*b^2*c*n*x^2 + b^3*x + 18*a*c^2)))
[SR(q5b1).factor(), SR(r5b1).factor()]
[6*(3*c*n*x - b)*c*n/b^2,
 -(324*a*c^4*n^2*x + 3*b^4*c*n*x - 108*a*b*c^3*n + b^5)/b^2]

# S(r5b1)
# ((-972*a*c^4*n^2 - 9*b^4*c*n)/(3*b^2))*x + (324*a*c^3*n - 3*b^4)/(3*b)

# SR((-972*a*c^4*n^2 - 9*b^4*c*n)/(3*b^2)).factor()
# -3*(108*a*c^3*n + b^4)*c*n/b^2

# SR((324*a*c^3*n - 3*b^4)/(3*b)).factor()
# (108*a*c^3*n - b^4)/b

# The remainder is a non-zero linear polynomial in x. Contradiction!


# CONCLUSION: Opt1 is not possible.


############
# Option 2 #
############

# In this situation we have the vanishing of both coefficients, i.e., we have the system: A1 == A0 == 0.

# A1
# b^2*c^2*m^4 - 2*b^3*c*m^3 + (6*a*c^3*n + b^4)*m^2 - 4*a*b*c^2*n*m + 6*a*b^2*c*n
# A0
# 2*b^2*c^2*m^5 - 4*b^3*c*m^4 + (3*a*c^3*n + 2*b^4)*m^3 - 3*a*b*c^2*n*m^2 + 17*a*b^2*c*n*m - 9*a*b^3*n


# We take combinations of these polynomials to obtain a polynomial with minimal degree in m that lies in this idea

A2 = Tm(SR(b^2*c^2/gcd(b^2*c^2, 2*b^2*c^2)*A0 - 2*b^2*c^2/gcd(b^2*c^2, 2*b^2*c^2)*m*A1).expand())

# # coefficients
# SR(b^2*c^2/gcd(b^2*c^2, 2*b^2*c^2)).factor()
# 1
# SR(2*b^2*c^2/gcd(b^2*c^2, 2*b^2*c^2)).factor()
# 2

# # Tm(A2).factor()
# (-a*n) * (c*m + b) * (9*c^2*m^2 - 14*b*c*m + 9*b^2)


# This implies that either (c*m + b) == 0 or (9*c^2*m^2 - 14*b*c*m + 9*b^2) == 0. We analyze each option separately.


# We take the quotient of A1 by A2:
q5b20,r5b20 = Tm(A1).quo_rem(Tm(A2))

# [SR(q5b20).factor(), SR(r5b20).factor()]
# [-1/81*(9*c*m - 13*b)*b^2/(a*c^2*n),
#  1/81*(486*a*c^5*m^2*n + 61*b^4*c^2*m^2 - 324*a*b*c^4*m*n - 146*b^5*c*m + 486*a*b^2*c^3*n + 117*b^6)/c^2]

# Tm(r5b20)
# (6*a*c^3*n + 61/81*b^4)*m^2 + ((-324*a*b*c^3*n - 146*b^5)/(81*c))*m + (-54*a*b^2*c^3*n - 13*b^6)/(-9*c^2)

A3 = Tm(r5b20)

# We eliminate the m^3 term from A2:

A4 = -9*a*c^3*n/gcd(-9*a*c^3*n, (6*a*c^3*n + 61/81*b^4))*m*A3 - (6*a*c^3*n + 61/81*b^4)/gcd(-9*a*c^3*n, (6*a*c^3*n + 61/81*b^4))*A2

# # coefficients
# SR(-9*a*c^3*n/gcd(-9*a*c^3*n, 6*a*c^3*n + 61/81*b^4)).factor()
# -729*a*c^3*n
# SR((6*a*c^3*n + 61/81*b^4)/gcd(-9*a*c^3*n, (6*a*c^3*n + 61/81*b^4))).factor()
# 486*a*c^3*n + 61*b^4


# Tm(A4)
# (486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n)*m^2 + (-6804*a^2*b^2*c^4*n^2 - 1358*a*b^6*c*n)*m + 4374*a^2*b^3*c^3*n^2 + 549*a*b^7*n

# We eliminate the m^2 term from A3

A5 = (6*a*c^3*n + 61/81*b^4)/gcd((6*a*c^3*n + 61/81*b^4),(486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n))*A4 - (486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n)/gcd((6*a*c^3*n + 61/81*b^4),(486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n))*A3

# # coefficients
# SR((6*a*c^3*n + 61/81*b^4)/gcd((6*a*c^3*n + 61/81*b^4),(486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n))).factor()
# 486*a*c^3*n + 61*b^4
# SR((486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n)/gcd((6*a*c^3*n + 61/81*b^4),(486*a^2*b*c^5*n^2 + 1009*a*b^5*c^2*n))).factor()
# 81*(486*a*c^3*n + 1009*b^4)*a*b*c^2*n


# Tm(A5)
# (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n)*m + 1889568*a^3*b^3*c^6*n^3 - 13608*a^2*b^7*c^3*n^2 - 84564*a*b^11*n

# SR(A5).factor()
# -324*(9720*a^2*c^7*m*n^2 + 2090*a*b^4*c^4*m*n - 5832*a^2*b*c^6*n^2 - 199*b^8*c*m + 42*a*b^5*c^3*n + 261*b^9)*a*b^2*n

# We record the relevant linear term
A5p = Tm(9720*a^2*c^7*m*n^2 + 2090*a*b^4*c^4*m*n - 5832*a^2*b*c^6*n^2 - 199*b^8*c*m + 42*a*b^5*c^3*n + 261*b^9)

# A5p
# (9720*a^2*c^7*n^2 + 2090*a*b^4*c^4*n - 199*b^8*c)*m - 5832*a^2*b*c^6*n^2 + 42*a*b^5*c^3*n + 261*b^9

# We factor the coefficients of A5p:
# SR((9720*a^2*c^7*n^2 + 2090*a*b^4*c^4*n - 199*b^8*c)).factor()
# (9720*a^2*c^6*n^2 + 2090*a*b^4*c^3*n - 199*b^8)*c

# SR(-5832*a^2*b*c^6*n^2 + 42*a*b^5*c^3*n + 261*b^9).factor()
# -3*(1944*a^2*c^6*n^2 - 14*a*b^4*c^3*n - 87*b^8)*b

# The polynomial A5 expresses m as a rational function in n:
dictm5b2 = {m: SR(-(- 5832*a^2*b*c^6*n^2 + 42*a*b^5*c^3*n + 261*b^9)/(9720*a^2*c^7*n^2 + 2090*a*b^4*c^4*n - 199*b^8*c))}



# Finally, we eliminate the m^2 term from A3:
A6 = (6*a*c^3*n + 61/81*b^4)/gcd((6*a*c^3*n + 61/81*b^4), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))*m*A5 - (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n)/gcd((6*a*c^3*n + 61/81*b^4), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))*A3

# coefficients:
# SR((6*a*c^3*n + 61/81*b^4)/gcd((6*a*c^3*n + 61/81*b^4), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))).factor()
# 486*a*c^3*n + 61*b^4
# SR((-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n)/gcd((6*a*c^3*n + 61/81*b^4), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))).factor()
# -26244*(9720*a^2*c^6*n^2 + 2090*a*b^4*c^3*n - 199*b^8)*a*b^2*c*n

# Tm(A6)
# (-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n)*m + (1530550080*a^4*b^4*c^9*n^4 + 697565520*a^3*b^8*c^6*n^3 + 47892384*a^2*b^12*c^3*n^2 - 7543692*a*b^16*n)/c

# We eliminate the m term from both A5 and A6:

A7 = (-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n)/gcd((-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))*A5 - (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n)/gcd((-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))*A6

# # coefficients:
# SR((-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n)/gcd((-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))).factor()
# -(314928*a^3*c^9*n^3 + 1760940*a^2*b^4*c^6*n^2 + 370072*a*b^8*c^3*n - 13133*b^12)*b
# SR((-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n)/gcd((-102036672*a^4*b^3*c^9*n^4 - 570544560*a^3*b^7*c^6*n^3 - 119903328*a^2*b^11*c^3*n^2 + 4255092*a*b^15*n), (-3149280*a^3*b^2*c^7*n^3 - 677160*a^2*b^6*c^4*n^2 + 64476*a*b^10*c*n))).factor()
# -(9720*a^2*c^6*n^2 + 2090*a*b^4*c^3*n - 199*b^8)*c

# SR(A7).factor()
# 3888*(3888*a^2*c^6*n^2 - 136*a*b^4*c^3*n + 27*b^8)*(486*a*c^3*n + 61*b^4)^2*(4*a*c^3*n + b^4)*a*b^4*n

# We get 4 possible solutions in n:
# (486*a*c^3*n + 61*b^4) == 0, or
# (4*a*c^3*n + b^4) == 0, or
# (3888*a^2*c^6*n^2 - 136*a*b^4*c^3*n + 27*b^8) == 0.

# We analyze each value separately, substituting these solutions in the rational expression in n describing m.

##############
# Option 2.A #
##############

# We assume (486*a*c^3*n + 61*b^4) == 0

dictn5b2A = {n: -(61*b^4)/(486*a*c^3)}

# # We check that A7 vanishes:
# bool(SR(A7).substitute(dictn5b2A) == SR(0))
# True

# We sub this value in 'dictm5b2':

dictm5b2A = {m: SR(dictm5b2[m]).substitute(dictn5b2A).factor()}

# dictm5b2A[m]
# 42/79*b/c

# We record the values of both m and n:
dictmn5b2A = {m: dictm5b2A[m], n: dictn5b2A[n]}

# dictmn5b2A
# {n: -61/486*b^4/(a*c^3), m: 42/79*b/c}

# We substitute these values back in A5:
# bool(SR(A5).substitute(dictmn5b2A) == SR(0))
# True

# # We substitute these values back in A0 and check that it does not vanish:
# SR(A0).substitute(dictmn5b2A)
# 55333814855/498483136638*b^7/c^3

# Conclusion: this value cannot occur.


##############
# Option 2.B #
##############

# We assume (4*a*c^3*n + b^4) == 0

dictn5b2B = {n: -(b^4)/(4*a*c^3)}

# # We check that A7 vanishes:
# bool(SR(A7).substitute(dictn5b2B) == SR(0))
# True

# We sub this value in 'dictm5b2':

dictm5b2B = {m: SR(dictm5b2[m]).substitute(dictn5b2B).factor()}

# dictm5b2B[m]
# -b/c

# We record the values of both m and n:
dictmn5b2B = {m: dictm5b2B[m], n: dictn5b2B[n]}

# dictmn5b2B
# {n: -1/4*b^4/(a*c^3), m: -b/c}

# We substitute these values back in A5:
# bool(SR(A5).substitute(dictmn5b2B) == SR(0))
# True

# # We substitute these values back in A0 and A1 and check that they vanish:
# all([bool(SR(A0).substitute(dictmn5b2B) == SR(0)), bool(SR(A1).substitute(dictmn5b2B) == SR(0))])
# True


# We sub these values in qx and Wx.

# SR(qx).substitute(dictmn5b2B).factor()
# 1/64*(b^6*x^2 + 8*a*b^3*c^2*x + 8*a^2*c^4)^2/(a^3*c^8)

# SR(Wx).substitute(dictmn5b2B).factor()
# -1/16*(b^6*x^2 + 8*a*b^3*c^2*x + 8*a^2*c^4)*(b^3*x + 4*a*c^2)*b^3/(a^3*c^8)

# SR(hh).substitute(dictmn5b2B).factor()
# -4*(b^6*x^2 + 8*a*b^3*c^2*x + 8*a^2*c^4)*b^2/(a*c^4)

# S(SR(hh).substitute(dictmn5b2B))
# ((-4*b^8)/(a*c^4))*x^2 + ((-32*b^5)/c^2)*x - 32*a*b^2

# # We compute the discriminant of the non-monomial factor of hh:
# A = ((-4*b^8)/(a*c^4))
# B = ((-32*b^5)/c^2)
# C = - 32*a*b^2

# SR(B^2-4*A*C).factor()
# 512*b^10/c^4

# Thus, the discriminant is never zero!

# We conclude that these values of (m,n) do not product an initial hyperflex.

# solve([SR(b^6*x^2 + 8*a*b^3*c^2*x + 8*a^2*c^4)],x)
# [x == -2*a*c^2*(sqrt(2) + 2)/b^3, x == 2*a*c^2*(sqrt(2) - 2)/b^3]

val1 = -2*a*c^2*(sqrt(2) + 2)/b^3
dict5b2B1 = {x: val1, y: SR(dictY[y]).substitute({x:val1}).substitute(dictmn5b2B).factor(), m: dictmn5b2B[m], n:dictmn5b2B[n]}

# dict5b2B1
# {x: -2*a*c^2*(sqrt(2) + 2)/b^3,
#  n: -1/4*b^4/(a*c^3),
#  y: -1/2*sqrt(2)*b/c,
#  m: -b/c}


# We check these values solve the system:
all([bool(SR(q).substitute(dict5b2B1) == SR(0)), bool(SR(l).substitute(dict5b2B1) == SR(0)), bool(SR(W).substitute(dict5b2B1) == SR(0))])

val2 = 2*a*c^2*(sqrt(2) - 2)/b^3
dict5b2B2 = {x: val2, y: SR(dictY[y]).substitute({x:val2}).substitute(dictmn5b2B).factor(), m: dictmn5b2B[m], n:dictmn5b2B[n]}

# dict5b2B2
# {x: 2*a*c^2*(sqrt(2) - 2)/b^3,
#  n: -1/4*b^4/(a*c^3),
#  y: 1/2*sqrt(2)*b/c,
#  m: -b/c}

# # We check these values solve the system:
# all([bool(SR(q).substitute(dict5b2B2) == SR(0)), bool(SR(l).substitute(dict5b2B2) == SR(0)), bool(SR(W).substitute(dict5b2B2) == SR(0))])
# True



##############
# Option 2.C #
##############

# We assume (3888*a^2*c^6*n^2 - 136*a*b^4*c^3*n + 27*b^8) == 0.

# The above polynomial has two solutions in n:
solve([SR(3888*a^2*c^6*n^2 - 136*a*b^4*c^3*n + 27*b^8)], n)
[n == 1/972*b^4*(-56*I*sqrt(2) + 17)/(a*c^3), n == 1/972*b^4*(56*I*sqrt(2) + 17)/(a*c^3)]


# We subdivide this case into two, one for each value of n:

################
# Option 2.C.1 #
################

valn1 = 1/972*b^4*(-56*I*sqrt(2) + 17)/(a*c^3)

# We substitute this value in m
dictmn2C1 = {m: SR(dictm5b2[m]).substitute({n:valn1}).expand().factor(), n: valn1.factor()}


# dictmn2C1[m]
# b*(I*sqrt(2) + 32)/(c*(15*I*sqrt(2) + 24))

# We simplify the expression of dictmn2C1[m] computing its real and imaginary part:

dictmn2C1[m].real().factor()
7/9*b/c
dictmn2C1[m].imag().factor()
-4/9*sqrt(2)*b/c
# bool(7/9*b/c + (-4/9*sqrt(2)*b/c*I ) == dictmn2C1[m])
# True

dictmn5b2C1 = {m: 7/9*b/c + (-4/9*sqrt(2)*b/c*I ), n:valn1}

# We check if these values make A0 and A1 vanish:

# We substitute these values back in A5:
# bool(SR(A5).substitute(dictmn5b2C1) == SR(0))
# True

# # We substitute these values back in A0 and A1 and check that they vanish:
# all([bool(SR(A0).substitute(dictmn5b2C1) == SR(0)), bool(SR(A1).substitute(dictmn5b2C1) == SR(0))])
# True


# We sub these values in qx and Wx.

# SR(qx).substitute(dictmn5b2C1).factor()
# 1/918330048*(-302680*I*sqrt(2)*b^12*x^4 + 314959*b^12*x^4 - 5286384*I*sqrt(2)*a*b^9*c^2*x^3 + 12689136*a*b^9*c^2*x^3 - 29953152*I*sqrt(2)*a^2*b^6*c^4*x^2 + 140282928*a^2*b^6*c^4*x^2 - 55427328*I*sqrt(2)*a^3*b^3*c^6*x + 607181184*a^3*b^3*c^6*x + 918330048*a^4*c^8)/(a^3*c^8)


# SR(Wx).substitute(dictmn5b2C1).factor()
# 1/229582512*(302680*I*sqrt(2)*b^9*x^3 - 314959*b^9*x^3 + 3964788*I*sqrt(2)*a*b^6*c^2*x^2 - 9516852*a*b^6*c^2*x^2 + 14976576*I*sqrt(2)*a^2*b^3*c^4*x - 70141464*a^2*b^3*c^4*x + 13856832*I*sqrt(2)*a^3*c^6 - 151795296*a^3*c^6)*b^3/(a^3*c^8)


hh5b2C1 = SR(hh).substitute(dictmn5b2C1)
# hh5b2C1.factor()
# 4/19683*(1118*I*sqrt(2)*b^6*x^2 - 1511*b^6*x^2 + 10260*I*sqrt(2)*a*b^3*c^2*x - 15768*a*b^3*c^2*x + 23328*I*sqrt(2)*a^2*c^4 - 40824*a^2*c^4)*b^2/(a*c^4)

# We collect the coefficients of the non-monomial factor of this last polynomial
A = 1118*I*sqrt(2)*b^6 -  1511*b^6
B = 10260*I*sqrt(2)*a*b^3*c^2 -  15768*a*b^3*c^2
C = 23328*I*sqrt(2)*a^2*c^4 - 40824*a^2*c^4

# # We compute the discriminant of the non-monomial factor of hh and check it vanishes:
# bool(SR(B^2-4*A*C) == SR(0))
# True

#  We conclude that these values of (m,n) produce an initial hyperflex.

# We compute the solutions to SR(hh) and verify that these values solve the system  q == W == l == 0.

# We have a unique solution of x with multiplicity 2
solve([SR(hh5b2C1)], x)
[x == a*c^2*(-5130*I*sqrt(2) + 7884)/(b^3*(1118*I*sqrt(2) - 1511))]

# We simplify its expression 
val2C1 = a*c^2*(-5130*I*sqrt(2) + 7884)/(b^3*(1118*I*sqrt(2) - 1511))

# val2C1.real().factor()
# -44/9*a*c^2/b^3
# val2C1.imag().factor()
# -2/9*sqrt(2)*a*c^2/b^3

# bool(val2C1 == -44/9*a*c^2/b^3 - 2/9*sqrt(2)*a*c^2/b^3*I)
# True

valx2C1 = -44/9*a*c^2/b^3 - 2/9*sqrt(2)*a*c^2/b^3*I

dict5b2C1 = {x: valx2C1.factor(), y: dictY[y].substitute({x:valx2C1}).substitute(dictmn5b2C1).factor(), m: dictmn5b2C1[m].factor(), n: dictmn5b2C1[n].factor()}
dict5b2C1
{x: 1/9*a*c^2*(-2*I*sqrt(2) - 44)/b^3,
 n: 1/972*b^4*(-56*I*sqrt(2) + 17)/(a*c^3),
 y: 1/6*b*(I*sqrt(2) - 4)/c,
 m: 1/9*b*(-4*I*sqrt(2) + 7)/c}


# # We check these values solve the system:
# all([bool(SR(q).substitute(dict5b2C1) == SR(0)), bool(SR(l).substitute(dict5b2C1) == SR(0)), bool(SR(W).substitute(dict5b2C1) == SR(0))])
# True



################
# Option 2.C.1 #
################

valn2 = 1/972*b^4*(56*I*sqrt(2) + 17)/(a*c^3)

# We substitute this value in m
dictmn2C2 = {m: SR(dictm5b2[m]).substitute({n:valn2}).expand().factor(), n: valn2.factor()}


# dictmn2C2[m]
# b*(I*sqrt(2) - 32)/(c*(15*I*sqrt(2) - 24))


# We simplify the expression of dictmn2C1[m] computing its real and imaginary part:

# dictmn2C2[m].real().factor()
# 7/9*b/c

# dictmn2C2[m].imag().factor()
# 4/9*sqrt(2)*b/c

# bool(SR(7/9*b/c+4/9*sqrt(2)*b/c*I ) == SR(dictmn2C2[m]))
# True

dictmn5b2C2 = {m: SR(7/9*b/c+4/9*sqrt(2)*b/c*I), n:valn2}

# We check if these values make A0 and A1 vanish:

# We substitute these values back in A5:
# bool(SR(A5).substitute(dictmn5b2C2) == SR(0))
# True

# # We substitute these values back in A0 and A1 and check that they vanish:
# all([bool(SR(A0).substitute(dictmn5b2C2) == SR(0)), bool(SR(A1).substitute(dictmn5b2C2) == SR(0))])
# True


# We sub these values in qx and Wx.

# SR(qx).substitute(dictmn5b2C2).factor()
# 1/918330048*(302680*I*sqrt(2)*b^12*x^4 + 314959*b^12*x^4 + 5286384*I*sqrt(2)*a*b^9*c^2*x^3 + 12689136*a*b^9*c^2*x^3 + 29953152*I*sqrt(2)*a^2*b^6*c^4*x^2 + 140282928*a^2*b^6*c^4*x^2 + 55427328*I*sqrt(2)*a^3*b^3*c^6*x + 607181184*a^3*b^3*c^6*x + 918330048*a^4*c^8)/(a^3*c^8)


# SR(Wx).substitute(dictmn5b2C2).factor()
# -1/229582512*(302680*I*sqrt(2)*b^9*x^3 + 314959*b^9*x^3 + 3964788*I*sqrt(2)*a*b^6*c^2*x^2 + 9516852*a*b^6*c^2*x^2 + 14976576*I*sqrt(2)*a^2*b^3*c^4*x + 70141464*a^2*b^3*c^4*x + 13856832*I*sqrt(2)*a^3*c^6 + 151795296*a^3*c^6)*b^3/(a^3*c^8)


hh5b2C2 = SR(hh).substitute(dictmn5b2C2)
# hh5b2C2.factor()
# -4/19683*(1118*I*sqrt(2)*b^6*x^2 + 1511*b^6*x^2 + 10260*I*sqrt(2)*a*b^3*c^2*x + 15768*a*b^3*c^2*x + 23328*I*sqrt(2)*a^2*c^4 + 40824*a^2*c^4)*b^2/(a*c^4)

# hh5b2C2.expand()
# -4472/19683*I*sqrt(2)*b^8*x^2/(a*c^4) - 6044/19683*b^8*x^2/(a*c^4) - 1520/729*I*sqrt(2)*b^5*x/c^2 - 2336/729*b^5*x/c^2 - 128/27*I*sqrt(2)*a*b^2 - 224/27*a*b^2

# We collect the coefficients of the non-monomial factor of this last polynomial
A = -4472/19683*I*sqrt(2)*b^8/(a*c^4) - 6044/19683*b^8/(a*c^4)
B = - 1520/729*I*sqrt(2)*b^5/c^2 - 2336/729*b^5/c^2
C = - 128/27*I*sqrt(2)*a*b^2 - 224/27*a*b^2

# # We compute the discriminant of the non-monomial factor of hh and check it vanishes:
# bool(SR(B^2-4*A*C) == SR(0))
# True

#  We conclude that these values of (m,n) produce an initial hyperflex.

# We compute the solutions to SR(hh) and verify that these values solve the system  q == W == l == 0.

# We have a unique solution of x with multiplicity 2
solve([SR(hh5b2C2)], x)
[x == a*c^2*(-5130*I*sqrt(2) - 7884)/(b^3*(1118*I*sqrt(2) + 1511))]

# We simplify its expression 
val2C2 =  a*c^2*(-5130*I*sqrt(2) - 7884)/(b^3*(1118*I*sqrt(2) + 1511))

# val2C2.real().factor()
# -44/9*a*c^2/b^3

# val2C2.imag().factor()
# 2/9*sqrt(2)*a*c^2/b^3


# bool(val2C2 == -44/9*a*c^2/b^3 +2/9*sqrt(2)*a*c^2/b^3*I)
# True

valx2C2 = -44/9*a*c^2/b^3 +2/9*sqrt(2)*a*c^2/b^3*I

dict5b2C2 = {x: valx2C2.factor(), y: dictY[y].substitute({x:valx2C2}).substitute(dictmn5b2C2).factor(), m: dictmn5b2C2[m].factor(), n: dictmn5b2C2[n].factor()}

# # dict5b2C2
# {x: 1/9*a*c^2*(2*I*sqrt(2) - 44)/b^3,
#  n: 1/972*b^4*(56*I*sqrt(2) + 17)/(a*c^3),
#  y: 1/6*b*(-I*sqrt(2) - 4)/c,
#  m: 1/9*b*(4*I*sqrt(2) + 7)/c}


# # We check these values do not solve the system:
# all([bool(SR(qx).substitute(dict5b2C2) == SR(0)), bool(SR(l).substitute(dict5b2C2) == SR(0)), bool(SR(Wx).substitute(dict5b2C2) == SR(0))])
# True

# Conclusion: This option is also valid. It corresponds to an initial hyperflex.

################################################################################################################################################################

###################################################################################
# Modification techniques to rule out initial hyperflexes for types (5b) and (6b) #
###################################################################################

# We need to add 4 more variables to the polynomial ring

Rzu = PolynomialRing(FractionField(PolynomialRing(QQ,[a,b,c,m,n,u,var('Z'),var('U'), var('r'), var('s')])),[x,y])

We only consider the efect of the modification along the initial form of q since the other coefficients will only increase the valuation. Furthermore, we may assume the 3 terms have valuation zero since the other coefficients of q will have higher valuation.

#############################
# Left vertex - 6b tangency #
#############################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.

q = a+ b*y + c* x*y^3
l = y + m + n*x


sol6bHyper = {x: -1/8*b^3/(a^2*c), n: 16*a^3*c/b^4, y: -2*a/b, m: 4*a/b}

# We replace x by x+Z and y by U+y. The reassigned x,y variables are the x', y' ones, whereas Z == r + epsilon1, U == s + epsilon2. Here (r,s) corresponds to the tangency point p with tropicalization (0,0).

newq = q.substitute({x:Z+x, y:U+y})
newl = l.substitute({x:Z+x, y:U+y})

newW = W.substitute({x:Z+x, y:U+y})


# Rzu(newq).coefficients()
# [c, 3*c*U, c*Z, 3*c*U^2, 3*c*Z*U, c*U^3, 3*c*Z*U^2 + b, c*Z*U^3 + b*U + a]
# Rzu(newq).monomials()
# [x*y^3, x*y^2, y^3, x*y, y^2, x, y, 1]

# # We collect the coefficients of the monomials 1, y, y^2, y^3, x, xy, xy^2, xy^3

# Rzu(newq).coefficient({x:0, y:0})
# c*Z*U^3 + b*U + a

# Rzu(newq).coefficient({x:0, y:1})
# 3*c*Z*U^2 + b

# Rzu(newq).coefficient({x:0, y:2})
# 3*c*Z*U

# Rzu(newq).coefficient({x:0, y:3})
# c*Z

# Rzu(newq).coefficient({x:1, y:0})
# c*U^3

# Rzu(newq).coefficient({x:1, y:1})
# 3*c*U^2

# Rzu(newq).coefficient({x:1, y:2})
# 3*c*U

# Rzu(newq).coefficient({x:1, y:3})
# c

# Since val(a)=val(b)=val(c)=0 by construction, and val(U)=val(Z)=0$, the valuation of all (but perhaps two) coefficients is also zero. The only possible exceptions are the coefficients of 1 and y.

# We check, using our solution, what is the valuation of the coefficients of 1 and y:

coeff1 = Rzu(newq).coefficient({x:0, y:0})
coeffy = Rzu(newq).coefficient({x:0, y:1})

# # We check the constant coefficient has positive valuation:
# bool(SR(coeff1).substitute({Z:sol6bHyper[x], U: sol6bHyper[y]}) == 0)
# True

# # We check that the y term has valuation zero:
# SR(coeffy).substitute({Z:sol6bHyper[x], U: sol6bHyper[y]}).factor()
# -1/2*b
`
# This determines the cell of Trop(newq) dual to (0,0): it is a trapezoid with vertices (0,1), (1,0), (1,3), and (0,3). The lower vertex of the slope 1 edge connected to (0,0) is dual to the the triangle with vertices (0,0), (1,0) and (0,1).

#######

# Next, we check that the local system where trop(p_1) is not the vertex of the modified (3,3) curve has a solution that contradicts any possible genericity.

# l = m + n*x + y
# q = a*x + b*y
# M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# # M
# # [n 1]
# # [a b]
# W = M.det()
# # W
# # b*n - a

# dictn = {n:a/b}

# # bool(SR(W).substitute(dictn) == SR(0))
# # True

# newl = SR(l).substitute(dictn)

# # We get a contradiction because m = -y -n x.

# dictm = {m: -y-n*x}
# dictmn = {n:dictn[n], m: SR(dictm[m]).substitute(dictn)}
# # dictmn
# # {n: a/b, m: -a*x/b - y}

# SR(l).substitute(dictmn)
# 0
# SR(q).substitute(dictmn)
# a*x + b*y

##############################
# Right vertex - 5b tangency #
##############################

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation. 

q = a+ b*x*y^2 + c* x*y^3


# We record the solutions 'dict5b2C1' and 'dict5b2C2' computed earlier:
sol5bHyper1 = {x: 1/9*a*c^2*(-2*I*sqrt(2) - 44)/b^3,  n: 1/972*b^4*(-56*I*sqrt(2) + 17)/(a*c^3),  y: 1/6*b*(I*sqrt(2) - 4)/c,  m: 1/9*b*(-4*I*sqrt(2) + 7)/c}

sol5bHyper2 = {x: 1/9*a*c^2*(2*I*sqrt(2) - 44)/b^3,  n: 1/972*b^4*(56*I*sqrt(2) + 17)/(a*c^3),  y: 1/6*b*(-I*sqrt(2) - 4)/c,  m: 1/9*b*(4*I*sqrt(2) + 7)/c}

# We replace x by x+Z and y by U+y. The reassigned x,y variables are the x', y' ones, whereas Z == r + epsilon1, U == s + epsilon2. Here (r,s) corresponds to the tangency point p with tropicalization (0,0).

newq = q.substitute({x:Z+x, y:U+y})
newl = l.substitute({x:Z+x, y:U+y})

newW = W.substitute({x:Z+x, y:U+y})

# Rzu(newq).coefficients()
# [c,
#  3*c*U + b,
#  c*Z,
#  3*c*U^2 + 2*b*U,
#  3*c*Z*U + b*Z,
#  c*U^3 + b*U^2,
#  3*c*Z*U^2 + 2*b*Z*U,
#  c*Z*U^3 + b*Z*U^2 + a]
# Rzu(newq).monomials()
# [x*y^3, x*y^2, y^3, x*y, y^2, x, y, 1]

# We collect the coefficients of the monomials 1, y, y^2, y^3, x, xy, xy^2, xy^3

# Rzu(newq).coefficient({x:0, y:0})
# c*Z*U^3 + b*Z*U^2 + a

# Rzu(newq).coefficient({x:0, y:1})
# 3*c*Z*U^2 + 2*b*Z*U

# Rzu(newq).coefficient({x:0, y:2})
# 3*c*Z*U + b*Z

# Rzu(newq).coefficient({x:0, y:3})
# c*Z

# Rzu(newq).coefficient({x:1, y:0})
# c*U^3

# Rzu(newq).coefficient({x:1, y:1})
# c*U^3 + b*U^2

# Rzu(newq).coefficient({x:1, y:2})
# 3*c*U + b

# Rzu(newq).coefficient({x:1, y:3})
# c


# Since val(a)=val(b)=val(c)=0 by construction, and val(U)=val(Z)=0$, the valuation of almost all coefficients is also zero. The only possible exceptions are the coefficients of 1, y, y^2, xy and xy^2. The last two play no role, but the valuation of the first three need to be determined precisely.

# We check, using our solution, what is the valuation of the coefficients of 1, y and y^2:

coeff1 = Rzu(newq).coefficient({x:0, y:0})
coeffy = Rzu(newq).coefficient({x:0, y:1})
coeffy2 =  Rzu(newq).coefficient({x:0, y:2})



##################
# First solution #
##################

bool(SR(coeff1).substitute({Z:sol5bHyper1[x], U: sol5bHyper1[y]}) == 0)
True

SR(coeffy).substitute({Z:sol5bHyper1[x], U: sol5bHyper1[y]}).factor()
1/54*sqrt(2)*a*c*(sqrt(2) + 4*I)*(I*sqrt(2) + 22)/b

# R((sqrt(2) + 4*I)*(I*sqrt(2) + 22)).expand().real()
# 18*sqrt(2)
# SR((sqrt(2) + 4*I)*(I*sqrt(2) + 22)).expand().imag()
# 90

# Answer: 1/54*sqrt(2)*a*c*(18*sqrt(2) + 90*I)/b

SR(coeffy2).substitute({Z:sol5bHyper1[x], U: sol5bHyper1[y]}).factor()
1/9*a*c^2*(I*sqrt(2) + 22)*(-I*sqrt(2) + 2)/b^2

SR((I*sqrt(2) + 22)*(-I*sqrt(2) + 2)).expand().real()
46
SR((I*sqrt(2) + 22)*(-I*sqrt(2) + 2)).expand().imag()
-20*sqrt(2)

# Answer: 1/9*a*c^2*(46 - 20*sqrt(2)*I)/b

# This determines the cell of Trop(newq) dual to (0,0): it is a trapezoid with vertices (0,1), (1,0), (1,3), and (0,3). The lower vertex of the slope 1 edge connected to (0,0) is dual to the the triangle with vertices (0,0), (1,0) and (0,1).


###################
# Second solution #
###################

bool(SR(coeff1).substitute({Z:sol5bHyper2[x], U: sol5bHyper2[y]}) == 0)
True

SR(coeffy).substitute({Z:sol5bHyper2[x], U: sol5bHyper2[y]}).factor()
-1/54*sqrt(2)*a*c*(sqrt(2) + 22*I)*(I*sqrt(2) + 4)/b

# SR((sqrt(2) + 22*I)*(I*sqrt(2) + 4)).expand().real()
# -18*sqrt(2)
# SR((sqrt(2) + 22*I)*(I*sqrt(2) + 4)).expand().imag()
# 90

# Answer: 1/54*sqrt(2)*a*c*(-18*sqrt(2) + 90*I)/b

SR(coeffy2).substitute({Z:sol5bHyper2[x], U: sol5bHyper2[y]}).factor()
1/9*a*c^2*(I*sqrt(2) + 2)*(-I*sqrt(2) + 22)/b^2

SR((I*sqrt(2) + 2)*(-I*sqrt(2) + 22)).expand().real()
46
SR((I*sqrt(2) + 2)*(-I*sqrt(2) + 22)).expand().imag()
20*sqrt(2)

# Answer: 1/9*a*c^2*(46 + 20*sqrt(2)*I)/b

# This determines the cell of Trop(newq) dual to (0,0): it is a trapezoid with vertices (0,1), (1,0), (1,3), and (0,3). The lower vertex of the slope 1 edge connected to (0,0) is dual to the the triangle with vertices (0,0), (1,0) and (0,1).


################################################################################################################################################################


###############
# 4b tangency #
###############

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation.


q = a+  c* x*y^3
l = y + m + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [        n         1]
# [    c*y^3 3*c*x*y^2]
W = M.det()
# SR(W).factor()
# (3*n*x - y)*c*y^2

# We use l to eliminate y:
dictY = {y: - (m + n*x)}

# We start the elimination process, projecting away from y. We do the computation by hand.

qx = SR(q).substitute(dictY)
Wx = SR(W).substitute(dictY)


S(qx)
-c*n^3*x^4 - 3*c*m*n^2*x^3 - 3*c*m^2*n*x^2 - c*m^3*x + a
S(Wx)
4*c*n^3*x^3 + 9*c*m*n^2*x^2 + 6*c*m^2*n*x + c*m^3

# We aim to cancel the x^4 term from qx:
f = 4*qx+x*Wx

# S(f)
# -3*c*m*n^2*x^3 - 6*c*m^2*n*x^2 - 3*c*m^3*x + 4*a

# Now we aim to cancel the x^3 term from Wx:

g = -3*c*m*n^2/gcd(-3*c*m*n^2, 4*c*n^3)*Wx - 4*c*n^3/gcd(-3*c*m*n^2, 4*c*n^3)*f

# # coefficients:
# SR(-3*c*m*n^2/gcd(-3*c*m*n^2, 4*c*n^3)).factor()
# -3*m
# SR(4*c*n^3/gcd(-3*c*m*n^2, 4*c*n^3)).factor()
# 4*n


# S(g)
# -3*c*m^2*n^2*x^2 - 6*c*m^3*n*x - 3*c*m^4 - 16*a*n

# Now, we can cancel the x^3 term from f by combining f and g:

hh = -3*c*m^2*n^2/gcd(-3*c*m^2*n^2,-3*c*m*n^2)*f - (- 3*c*m*n^2/gcd(-3*c*m^2*n^2,-3*c*m*n^2)*x*g)

# # coefficients:
# SR(-3*c*m^2*n^2/gcd(-3*c*m^2*n^2,-3*c*m*n^2)).factor()
# -m
# SR(- 3*c*m*n^2/gcd(-3*c*m^2*n^2,-3*c*m*n^2)).factor()
# -1

# S(SR(hh).expand())
# -16*a*n*x - 4*a*m

# SR(hh).factor()
# -4*(4*n*x + m)*a

# This non-zero linear polynomial cannot have a multiplicity two root. 

dictX = {x: -m/(4*n)}

# # We check that hh vanishes:
# bool(SR(hh).substitute(dictX) == SR(0))
# True

# We replace the expression for x just determined back in dictY

# We substitute this value in y
dictXY = {x: dictX[x], y: dictY[y].substitute(dictX).factor()}

# dictXY
# {x: -1/4*m/n, y: -3/4*m}

# We substitute the value of x,y in q to obtain a relation in 'n'. We also check that l and W vanish for this choice of x and y.

# all([bool(SR(W).substitute(dictXY) == SR(0)), bool(SR(l).substitute(dictXY) == SR(0))])
# True

qn = SR(q).substitute(dictXY)
# qn.factor()
# 1/256*(27*c*m^4 + 256*a*n)/n

dictN = {n:-(27*c*m^4)/(256*a)}
# # We check that qn vanishes:
# bool(SR(qn).substitute(dictN) == SR(0))
# True


# We create the corresponding dictionary:
dictXYN = {x: dictXY[x].substitute(dictN), y: dictXY[y].substitute(dictN), n: dictN[n]}
# dictXYN
# {x: 64/27*a/(c*m^3), n: -27/256*c*m^4/a, y: -3/4*m}

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W), (x,y,n))
# SR(det(JacM)).substitute(dictXYN).expand().factor()
# 9/4*a*c*m^2


################################################################################################################################################################



##########################
# Lifting multiplicities #
##########################

# The second tangency point has a unique lifting multiplicity (it determines the value of u/n). For 3b there are 2 solutions. For type (2), the solution should be unique.

# Therefore, the lifting multiplicity of the tangency (6b) or (5b) is determined by computing the Jacobian associated to the triple (l, p, p'), where l = y + m + nx.

#############
# Type (6b) #
#############

q = a+ b*y + c* x*y^3
l = y + m + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [            n             1]
# [        c*y^3 3*c*x*y^2 + b]
W = M.det()

# We build the equations in the variables r and s:
dictrs = {x:r, y:s}
qrs = SR(q).substitute(dictrs)
lrs = SR(l).substitute(dictrs)
Wrs = SR(W).substitute(dictrs)

# We record the solutions for (6b) by combining 'soln10' and 'soln11':


# soln10
# {x: -1/32*b^3*(sqrt(3) + 3)/(a^2*c),
#  n: -64*a^3*c/b^4,
#  y: -2*a*(sqrt(3) + 3)/b + 8*a/b,
#  m: -8*a/b}
# soln11
# {x: -1/32*b^3*(sqrt(3) + 3)/(a^2*c),
#  n: -64*a^3*c/b^4,
#  y: 2*a*(sqrt(3) - 3)/b + 8*a/b,
#  m: -8*a/b}

# Leftdictxymnrs = {x: -1/32*b^3*(sqrt(3) + 3)/(a^2*c), n: -64*a^3*c/b^4,  y: -2*a*(sqrt(3) + 3)/b + 8*a/b,  m: -8*a/b, r: -1/32*b^3*(-sqrt(3) + 3)/(a^2*c), s: 2*a*(sqrt(3) - 3)/b + 8*a/b}

# # Check the 6 equations vanish for Leftdictxymnrs:
# all([bool(SR(q).substitute(Leftdictxymnrs).expand() == SR(0)), bool(SR(l).substitute(Leftdictxymnrs).expand() == SR(0)), bool(SR(W).substitute(Leftdictxymnrs).expand() == SR(0))])
# True

# all([bool(SR(qrs).substitute(Leftdictxymnrs).expand() == SR(0)	), bool(SR(lrs).substitute(Leftdictxymnrs).expand() == SR(0)), bool(SR(Wrs).substitute(Leftdictxymnrs).expand() == SR(0))])
# True


# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W,lrs, qrs,Wrs), (x,y,m,r,s,n))
# SR(det(JacM)).substitute(Leftdictxymnrs).expand().factor()
# -294912*sqrt(3)*a^8*c^3/b^7



#############
# Type (5b) #
#############

# We build the equations in the variables r and s:

q = a+ b*x*y^2 + c* x*y^3
l = y + m + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
W = M.det()
# W
# 3*c*n*x*y^2 + 2*b*n*x*y + (-c)*y^3 + (-b)*y^2

dictrs = {x:r, y:s}
qrs = SR(q).substitute(dictrs)
lrs = SR(l).substitute(dictrs)
Wrs = SR(W).substitute(dictrs)

# We collect the values of 'dict5b2B1' and 'dict5b2B2' into one dictionary:

RightDictxymnrs = {x: -2*a*c^2*(sqrt(2) + 2)/b^3,  n: -1/4*b^4/(a*c^3),  y: -1/2*sqrt(2)*b/c,  m: -b/c, r: 2*a*c^2*(sqrt(2) - 2)/b^3, s: 1/2*sqrt(2)*b/c}


# Check the 6 equations vanish for RightDictxymnrs:

# all([bool(SR(q).substitute(RightDictxymnrs).expand() == SR(0)), bool(SR(l).substitute(RightDictxymnrs).expand() == SR(0)), bool(SR(W).substitute(RightDictxymnrs).expand() == SR(0))])
# True

# all([bool(SR(qrs).substitute(RightDictxymnrs).expand() == SR(0)	), bool(SR(lrs).substitute(RightDictxymnrs).expand() == SR(0)), bool(SR(Wrs).substitute(RightDictxymnrs).expand() == SR(0))])
# True


# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W,lrs, qrs,Wrs), (x,y,m,r,s,n))
# SR(det(JacM)).substitute(RightDictxymnrs).expand().factor()
# 8*sqrt(2)*a*b^7/c^4



################################################################################################################################################################

#################################
# Complementary tangency points #
#################################

# The combinatorial classification of tritangents to sextics confirms that in the presence of a type (5b) or (6b) tangency, the complementing tangency point of multiplicity two occurs along the positive horizontal edge (and has types (3a) or (2)), or the tangency occurs at the top-vertex of \Lambda. In the latter case, the horinzontal edge is responsible for the tangency, and the types are (4a) or (6a).

# The computation is carried out in the script '4a6atopRightVertex.sage'. All that remains is to determine the 9x9 Jacobian matrix and the non-vanishing of its expected initial form.

# Check the Jacobian does not vanish:
JacM = jacobian((l,q,W,lrs, qrs,Wrs), (x,y,m,r,s,n))
# SR(det(JacM)).substitute(RightDictxymnrs).expand().factor()
# 8*sqrt(2)*a*b^7/c^4


==> code/type2HorizontalTopDiagonalSlopeOne.sage <==
#######################
# TYPE (2) TANGENCIES #
#######################

# We use 'a', 'b', 'c' for the coefficients of type (2) tangencies. The vertices of the edge of the dual triangle to the tangency point P carrying the tangency are called a and c.

# We know the lifting multiplicities are 1. We compute the Jacobian to ensure the lifting is unique.

# We treat the cases of multiplicity 2 (horizontal or diagonal) and of multiplicity four (necessarily diagonal).

#################
# Ambient rings #
#################

R = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k')])), [var('m'), var('n'), var('u'), var('x'), var('y'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k'), var('m'), var('n'), var('u'), var('y')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k'), var('m'), var('n'), var('u'),var('x')])), [var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('d'), var('k')])),[var('m'), var('n'), var('u')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('n'),var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('m'),var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('d'), var('k'), var('m'),var('n')])),[var('u')])

###############################
# MULTIPLICITY TWO TANGENCIES #
###############################

#######################
# TYPE (2) HORIZONTAL #
#######################

#############
# Type (2A) #
#############

q = a + b*x*y + c*x^2*y^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [          u*y + n               u*x]
# [  2*c*x*y^3 + b*y 3*c*x^2*y^2 + b*x]

W = M.det()
# W
# c*u*x^2*y^3 + 3*c*n*x^2*y^2 + b*n*x

# SR(W).factor()
# (c*u*x*y^3 + 3*c*n*x*y^2 + b*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -(c*n^3*x^2 + b*n*u^2*x - a*u^3)/u^3

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# (2*c*n^2*x + b*u^2)*n*x/u^2


# We record the non-monomial factors from qx and Wx:
W1 = (2*c*n^2*x + b*u^2)
q1 = (c*n^3*x^2 + b*n*u^2*x - a*u^3)


#####

# We eliminate x^2 from both polynomials:

gg = 2*c*n^2/gcd(2*c*n^2,c*n^3)*q1 - c*n^3/gcd(2*c*n^2,c*n^3)*x*W1

# coefficients:
# SR(2*c*n^2/gcd(2*c*n^2,c*n^3)).factor()
# 2
# SR(c*n^3/gcd(2*c*n^2,c*n^3)).factor()
# n

# SR(gg).factor()
# (b*n*x - 2*a*u)*u^2


# We solve W1 for x:
dictx2a = {x:  2*a*u / (b*n)}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2a) == SR(0))
# True


# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2a).factor()
# -(4*a*c*n + b^2*u)*a/(b^2*u)

# SR(Wx).substitute(dictx2a).factor()
# 2*(4*a*c*n + b^2*u)*a/b^2

dictu2a =  {u: -(4*a*c*n)/b^2}
dictxu2a = {x: SR(dictx2a[x]).substitute(dictu2a), u: dictu2a[u]}

dictxuy2a = {y: SR(dictY2[y].substitute(dictxu2a).factor()), x: dictxu2a[x].factor(), u: dictxu2a[u]}

# dictxuy2a
# {x: -8*a^2*c/b^3, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2a) == SR(0)), bool(SR(l).substitute(dictxuy2a) == SR(0)), bool(SR(W).substitute(dictxuy2a) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. 


#############
# Type (2H) #
#############

q = a + b*x*y^2 + c*x^2*y^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [              u*y + n                   u*x]
# [    2*c*x*y^3 + b*y^2 3*c*x^2*y^2 + 2*b*x*y]

W = M.det()
# W
# c*u*x^2*y^3 + 3*c*n*x^2*y^2 + b*u*x*y^2 + 2*b*n*x*y

# SR(W).factor()
# (c*u*x*y^2 + 3*c*n*x*y + b*u*y + 2*b*n)*x*y

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -(c*n^3*x^2 - b*n^2*u*x - a*u^3)/u^3

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# (2*c*n*x - b*u)*n^2*x/u^2

# We record the non-monomial factors from qx and Wx:
W1 = (2*c*n*x - b*u)
q1 = (c*n^3*x^2 - b*n^2*u*x - a*u^3)


#####

# We eliminate x^2 from both polynomials:

gg = 2*c*n/gcd(2*c*n,c*n^3)*q1 - c*n^3/gcd(2*c*n,c*n^3)*x*W1

# coefficients:
# SR(2*c*n/gcd(2*c*n,c*n^3)).factor()
# 2
# SR(c*n^3/gcd(2*c*n,c*n^3)).factor()
# n^2

# SR(gg).factor()
# -(b*n^2*x + 2*a*u^2)*u

# We solve W1 for x:
dictx2h = {x: - 2*a*u^2 / (b*n^2)}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2h) == SR(0))
# True


# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2h).factor()
# -(b^2*n + 4*a*c*u)*a/(b^2*n)

# SR(Wx).substitute(dictx2h).factor()
# 2*(b^2*n + 4*a*c*u)*a*u/(b^2*n)

dictu2h =  {u: -b^2*n/(4*a*c)}
dictxu2h = {x: SR(dictx2h[x]).substitute(dictu2h), u: dictu2h[u]}

dictxuy2h = {y: SR(dictY2[y].substitute(dictxu2h).factor()), x: dictxu2h[x].factor(), u: dictxu2h[u]}

# dictxuy2h
# {x: -1/8*b^3/(a*c^2), y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2h) == SR(0)), bool(SR(l).substitute(dictxuy2h) == SR(0)), bool(SR(W).substitute(dictxuy2h) == SR(0))])
# True

# The pair (n,u) must satisfy (b^2*n + 4*a*c*u) == 0. 


#############
# Type (2C) #
#############

q = a*x*y + b*x^2*y + c*x^3*y^2
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                         u*x]
# [3*c*x^2*y^2 + 2*b*x*y + a*y     2*c*x^3*y + b*x^2 + a*x]

W = M.det()
# W
# (-c)*u*x^3*y^2 + 2*c*n*x^3*y + (-b)*u*x^2*y + b*n*x^2 + a*n*x

# SR(W).factor()
# -(c*u*x^2*y^2 - 2*c*n*x^2*y + b*u*x*y - b*n*x - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*n*x^2 - b*u*x - a*u)*n*x/u^2

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*n*x^2 - 2*b*u*x - a*u)*n*x/u

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*n*x^2 - 2*b*u*x - a*u)
q1 = (c*n*x^2 - b*u*x - a*u)

# We eliminate x^2 from both polynomials:

gg = W1 - 3*q1

# SR(gg).factor()
# (b*x + 2*a)*u

# We solve for x:
dictx2c = {x: -2*a/b}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2c)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2c).factor()
# -2*(4*a*c*n + b^2*u)*a^2*n/(b^3*u^2)

# SR(Wx).substitute(dictx2c).factor()
# 6*(4*a*c*n + b^2*u)*a^2*n/(b^3*u)

dictxu2c = {x: dictx2c[x], u: -(4*a*c*n)/b^2}

dictxuy2c = {y: SR(dictY2[y].substitute(dictxu2c).factor()), x: dictxu2c[x], u: dictxu2c[u]}

# dictxuy2c
# {x: -2*a/b, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2c) == SR(0)), bool(SR(l).substitute(dictxuy2c) == SR(0)), bool(SR(W).substitute(dictxuy2c) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0.

#############
# Type (2F) #
#############

q = a*x*y + b*x^2*y^2 +  c*x^3*y^2
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                      u*y + n                           u*x]
# [3*c*x^2*y^2 + 2*b*x*y^2 + a*y   2*c*x^3*y + 2*b*x^2*y + a*x]

W = M.det()
# W
# (-c)*u*x^3*y^2 + 2*c*n*x^3*y + 2*b*n*x^2*y + a*n*x

# SR(W).factor()
# -(c*u*x^2*y^2 - 2*c*n*x^2*y - 2*b*n*x*y - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*n*x^2 + b*n*x - a*u)*n*x/u^2

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*n*x^2 + 2*b*n*x - a*u)*n*x/u

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*n*x^2 + 2*b*n*x - a*u)
q1 = (c*n*x^2 + b*n*x - a*u)

gg = W1 - 3*q1
# S(gg)
# -b*n*x + 2*a*u

# We solve for x:
dictx2f = {x: 2*a*u/(b*n)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2f)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2f).factor()
# 2*(b^2*n + 4*a*c*u)*a^2/(b^3*n)

# SR(Wx).substitute(dictx2f).factor()
# -6*(b^2*n + 4*a*c*u)*a^2*u/(b^3*n)

dictu2f = {u: -(b^2*n)/(4*a*c)}
dictxu2f = {x: dictx2f[x].substitute(dictu2f), u: dictu2f[u]}


dictxuy2f = {y: SR(dictY2[y]).substitute(dictxu2f).factor(), x: SR(dictxu2f[x]).factor(), u: dictxu2f[u]}

# dictxuy2f
# {x: -1/2*b/c, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2f) == SR(0)), bool(SR(l).substitute(dictxuy2f) == SR(0)), bool(SR(W).substitute(dictxuy2f) == SR(0))])
# True

# The pair (n,u) must satisfy (b^2*n + 4*a*c*u) == 0. 

#############
# Type (2D) #
#############

q = a*x*y + b*x^2*y +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                u*y + n                     u*x]
# [3*c*x^2 + 2*b*x*y + a*y             b*x^2 + a*x]

W = M.det()
# W
# (-3*c)*u*x^3 + (-b)*u*x^2*y + b*n*x^2 + a*n*x

# SR(W).factor()
# -(3*c*u*x^2 + b*u*x*y - b*n*x - a*n)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u*x^2 - b*n*x - a*n)*x/u

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u*x^2 - 2*b*n*x - a*n)*x

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u*x^2 - 2*b*n*x - a*n)
q1 = (c*u*x^2 - b*n*x - a*n)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# b*n*x + 2*a*n

# We solve for x:
dictx2d = {x: -2*a*n/(b*n)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2d)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2d).factor()
# -2*(b^2*n + 4*a*c*u)*a^2/(b^3*u)

# SR(Wx).substitute(dictx2d).factor()
# 6*(b^2*n + 4*a*c*u)*a^2/b^3

dictu2d = {u: -(b^2*n)/(4*a*c)}
dictxu2d = {x: dictx2d[x].substitute(dictu2d), u: dictu2d[u]}

dictxuy2d = {y: SR(dictY2[y]).substitute(dictxu2d).factor(), x: SR(dictxu2d[x]).factor(), u: dictxu2d[u]}

# dictxuy2d
# {x: -2*a/b, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2d) == SR(0)), bool(SR(l).substitute(dictxuy2d) == SR(0)), bool(SR(W).substitute(dictxuy2d) == SR(0))])
# True

# The pair (n,u) must satisfy (b^2*n + 4*a*c*u) == 0. 


#############
# Type (2E) #
#############

q = a*x*y + b*x^2 +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [              u*y + n                   u*x]
# [3*c*x^2 + 2*b*x + a*y                   a*x]

W = M.det()
# W
# (-3*c)*u*x^3 + (-2*b)*u*x^2 + a*n*x

# SR(W).factor()
# -(3*c*u*x^2 + 2*b*u*x - a*n)*x
 
# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u*x^2 + b*u*x - a*n)*x/u

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u*x^2 + 2*b*u*x - a*n)*x

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u*x^2 + 2*b*u*x - a*n)
q1 = (c*u*x^2 + b*u*x - a*n)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# -b*u*x + 2*a*n

# We solve for x:
dictx2e = {x: 2*a*n/(b*u)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2e)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2e).factor()
# 2*(4*a*c*n + b^2*u)*a^2*n^2/(b^3*u^3)

# SR(Wx).substitute(dictx2e).factor()
# -6*(4*a*c*n + b^2*u)*a^2*n^2/(b^3*u^2)

# We solve for u in n:

dictu2e = {u: -4*a*c*n/b^2}
dictxu2e = {x: dictx2e[x].substitute(dictu2e), u: dictu2e[u]}

dictxuy2e = {y: SR(dictY2[y]).substitute(dictxu2e).factor(), x: SR(dictxu2e[x]).factor(), u: dictxu2e[u]}

# dictxuy2e
# {x: -1/2*b/c, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2e) == SR(0)), bool(SR(l).substitute(dictxuy2e) == SR(0)), bool(SR(W).substitute(dictxuy2e) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. 


#############
# Type (2B) #
#############

q = a*x*y^3 + b*x^2*y^2 +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                         u*x]
# [2*b*x*y^2 + a*y^3 + 3*c*x^2       2*b*x^2*y + 3*a*x*y^2]

W = M.det()
# W
# 2*a*u*x*y^3 + (-3*c)*u*x^3 + 2*b*n*x^2*y + 3*a*n*x*y^2

# SR(W).factor()
# (2*a*u*y^3 - 3*c*u*x^2 + 2*b*n*x*y + 3*a*n*y^2)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u^3*x^2 + b*n^2*u*x - a*n^3)*x/u^3


Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u^3*x^2 + 2*b*n^2*u*x - a*n^3)*x/u^2


# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u^3*x^2 + 2*b*n^2*u*x - a*n^3)
q1 = (c*u^3*x^2 + b*n^2*u*x - a*n^3)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# -b*u*x + 2*a*n

# We solve for x:
dictx2b = {x: 2*a*n/(b*u)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2b)==SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2b).factor()
# 2*(b^2*n + 4*a*c*u)*a^2*n^3/(b^3*u^4)

# SR(Wx).substitute(dictx2b).factor()
# -6*(b^2*n + 4*a*c*u)*a^2*n^3/(b^3*u^3)

# We solve for u in n:

dictu2b = {u: -(b^2*n)/(4*a*c)}
dictxu2b = {x: dictx2b[x].substitute(dictu2b), u: dictu2b[u]}

dictxuy2b = {y: SR(dictY2[y]).substitute(dictxu2b).factor(), x: SR(dictxu2b[x]).factor(), u: dictxu2b[u]}

# dictxuy2b
# {x: -8*a^2*c/b^3, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2b) == SR(0)), bool(SR(l).substitute(dictxuy2b) == SR(0)), bool(SR(W).substitute(dictxuy2b) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*u + b^2*n) == 0. 

#############
# Type (2G) #
#############

q = a*x*y^3 + b*x^2*y +  c*x^3
l = n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  u*y + n                       u*x]
# [a*y^3 + 3*c*x^2 + 2*b*x*y         3*a*x*y^2 + b*x^2]

W = M.det()
# W
# 2*a*u*x*y^3 + (-3*c)*u*x^3 + (-b)*u*x^2*y + 3*a*n*x*y^2 + b*n*x^2

# SR(W).factor()
# (2*a*u*y^3 - 3*c*u*x^2 - b*u*x*y + 3*a*n*y^2 + b*n*x)*x

# SR(l).factor()
# (u*y + n)*x

# We use l to solve for y:
dictY2 = {y: -n/u}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (c*u^3*x^2 - b*n*u^2*x - a*n^3)*x/u^3

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -(3*c*u^3*x^2 - 2*b*n*u^2*x - a*n^3)*x/u^2

# We record the non-monomial factors from qx and Wx:
W1 = (3*c*u^3*x^2 - 2*b*n*u^2*x - a*n^3)
q1 = (c*u^3*x^2 - b*n*u^2*x - a*n^3)

# We eliminate the x^2 term:
gg = W1 - 3*q1
# S(gg)
# b*n*u^2*x + 2*a*n^3
 
# We solve for x:
dictx2g = {x: - 2*a*n^3 /(b*n*u^2)}
	
# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2g)==SR(0))
# True

# # We substitute back in qx and Wx:
# SR(qx).substitute(dictx2g).factor()
# -2*(4*a*c*n + b^2*u)*a^2*n^5/(b^3*u^6)

# SR(Wx).substitute(dictx2g).factor()
# 6*(4*a*c*n + b^2*u)*a^2*n^5/(b^3*u^5)

# We solve for u in n:

dictu2g = {u: -(4*a*c*n)/(b^2)}
dictxu2g = {x: dictx2g[x].substitute(dictu2g), u: dictu2g[u]}

dictxuy2g = {y: SR(dictY2[y]).substitute(dictxu2g).factor(), x: SR(dictxu2g[x]).factor(), u: dictxu2g[u]}

# dictxuy2g
# {x: -1/8*b^3/(a*c^2), y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxuy2g) == SR(0)), bool(SR(l).substitute(dictxuy2g) == SR(0)), bool(SR(W).substitute(dictxuy2g) == SR(0))])
# True

# The pair (n,u) must satisfy (4*a*c*n + b^2*u) == 0. 


################################################
# Equations for horizontal type (2) tangencies #
################################################

#############
# Type (2A) #
#############

q2a = a + b*x*y + c*x^2*y^3
l2a = n*x + u*x*y
M = matrix (R, [[diff(l2a,x), diff(l2a,y)],[diff(q2a,x), diff(q2a,y)]])
W2a = M.det()

JacM2a = jacobian((l2a, q2a, W2a), (u, x,y))

#############
# Type (2H) #
#############

q2h = a + b*x*y^2 + c*x^2*y^3
l2h = n*x + u*x*y
M = matrix (R, [[diff(l2h,x), diff(l2h,y)],[diff(q2h,x), diff(q2h,y)]])
W2h = M.det()

JacM2h = jacobian((l2h, q2h, W2h), (u, x,y))

#############
# Type (2C) #
#############

q2c = a*x*y + b*x^2*y + c*x^3*y^2
l2c = n*x + u*x*y
M = matrix (R, [[diff(l2c,x), diff(l2c,y)],[diff(q2c,x), diff(q2c,y)]])
W2c = M.det()

JacM2c = jacobian((l2c, q2c, W2c), (u, x,y))

#############
# Type (2F) #
#############

q2f = a*x*y + b*x^2*y^2 +  c*x^3*y^2
l2f = n*x + u*x*y
M = matrix (R, [[diff(l2f,x), diff(l2f,y)],[diff(q2f,x), diff(q2f,y)]])
W2f = M.det()

JacM2f = jacobian((l2f, q2f, W2f), (u, x,y))

#############
# Type (2D) #
#############

q2d = a*x*y + b*x^2*y +  c*x^3
l2d = n*x + u*x*y
M = matrix (R, [[diff(l2d,x), diff(l2d,y)],[diff(q2d,x), diff(q2d,y)]])
W2d = M.det()

JacM2d = jacobian((l2d, q2d, W2d), (u, x,y))

#############
# Type (2E) #
#############

q2e = a*x*y + b*x^2 +  c*x^3
l2e = n*x + u*x*y
M = matrix (R, [[diff(l2e,x), diff(l2e,y)],[diff(q2e,x), diff(q2e,y)]])
W2e = M.det()

JacM2e = jacobian((l2e, q2e, W2e), (u, x,y))

#############
# Type (2B) #
#############

q2b = a*x*y^3 + b*x^2*y^2 +  c*x^3
l2b = n*x + u*x*y
M = matrix (R, [[diff(l2b,x), diff(l2b,y)],[diff(q2b,x), diff(q2b,y)]])
W2b = M.det()

JacM2b = jacobian((l2b, q2b, W2b), (u, x,y))

#############
# Type (2G) #
#############

q2g = a*x*y^3 + b*x^2*y +  c*x^3
l2g = n*x + u*x*y
M = matrix (R, [[diff(l2g,x), diff(l2g,y)],[diff(q2g,x), diff(q2g,y)]])
W2g = M.det()

JacM2g = jacobian((l2g, q2g, W2g), (u, x,y))


#########################
# UNIQUENESS of lifting #
#########################

# We record the dictionary computed above:

dictxuy2a = {x: -8*a^2*c/b^3, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}
dictxuy2h = {x: -1/8*b^3/(a*c^2), y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
dictxuy2c = {x: -2*a/b, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}
dictxuy2f = {x: -1/2*b/c, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
dictxuy2d = {x: -2*a/b, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
dictxuy2e = {x: -1/2*b/c, y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}
dictxuy2b = {x: -8*a^2*c/b^3, y: 4*a*c/b^2, u: -1/4*b^2*n/(a*c)}
dictxuy2g = {x: -1/8*b^3/(a*c^2), y: 1/4*b^2/(a*c), u: -4*a*c*n/b^2}


# We substitute n=1 since the relevant value is u/n

# SR(det(JacM2a)).substitute(dictxuy2a).expand().factor()
# -8*a^3*c*n/b^2

# SR(det(JacM2h)).substitute(dictxuy2h).expand().factor()
# 1/2*a*b^2*n/c

# SR(det(JacM2c)).substitute(dictxuy2c).expand().factor()
# -2*a^3*n/c

# SR(det(JacM2f)).substitute(dictxuy2f).expand().factor()
# 2*a^3*n/c

# SR(det(JacM2d)).substitute(dictxuy2d).expand().factor()
# 32*a^5*c*n/b^4

# SR(det(JacM2e)).substitute(dictxuy2e).expand().factor()
# -1/8*a*b^4*n/c^3

# SR(det(JacM2b)).substitute(dictxuy2b).expand().factor()
# 131072*a^11*c^7*n/b^16

# SR(det(JacM2g)).substitute(dictxuy2g).expand().factor()
# -1/32768*b^16*n/(a^5*c^9)


# The Jacobian in terms of z=u/n equals the Jacobian in terms of u * (-z^2/n)

# We have -z^2/n == -(n/u)^2/n == -n/u^2

# Son we get the value multiplying JacM by (-n/u^2) and substituting accordingly:

# SR(det(JacM2a)*(-n/u^2)).substitute(dictxuy2a).expand().factor()
# 1/2*a*b^2/c

# SR(det(JacM2h)*(-n/u^2)).substitute(dictxuy2h).expand().factor()
# -8*a^3*c/b^2

# SR(det(JacM2c)*(-n/u^2)).substitute(dictxuy2c).expand().factor()
# 1/8*a*b^4/c^3

# SR(det(JacM2f)*(-n/u^2)).substitute(dictxuy2f).expand().factor()
# -32*a^5*c/b^4

# SR(det(JacM2d)*(-n/u^2)).substitute(dictxuy2d).expand().factor()
# -512*a^7*c^3/b^8

# SR(det(JacM2e)*(-n/u^2)).substitute(dictxuy2e).expand().factor()
# 1/128*b^8/(a*c^5)

# SR(det(JacM2b)*(-n/u^2)).substitute(dictxuy2b).expand().factor()
# -2097152*a^13*c^9/b^20

# SR(det(JacM2g)*(-n/u^2)).substitute(dictxuy2g).expand().factor()
# 1/524288*b^20/(a^7*c^11)

#####################
# TYPE (2) DIAGONAL #
#####################

#############
# Type (2A) #
#############

q = a*y + b*x*y + c*x^3
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [            n             1]
# [3*c*x^2 + b*y       b*x + a]

W = M.det()
# W
# b*n*x + (-3*c)*x^2 + a*n + (-b)*y


# SR(W).factor()
# b*n*x - 3*c*x^2 + a*n - b*y

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -(b*n*x - c*x^2 + a*n)*x

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# 2*b*n*x - 3*c*x^2 + a*n


# We record the non-monomial factors from qx and Wx:
W1 = S(2*b*n*x - 3*c*x^2 + a*n)
q1 = S(b*n*x - c*x^2 + a*n)

# W1
# -3*c*x^2 + 2*b*n*x + a*n
# q1
# -c*x^2 + b*n*x + a*n


#####

# We eliminate x^2 from both polynomials:

gg = W1 - 3*q1

# SR(gg).factor()
# -(b*x + 2*a)*n


# We solve gg for x:
dictx2a = {x:  -2*a/b}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2a) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2a).factor()
# -2*(b^2*n + 4*a*c)*a^2/b^3

# SR(Wx).substitute(dictx2a).factor()
# -3*(b^2*n + 4*a*c)*a/b^2

dictn2a =  {n: -(4*a*c)/b^2}
dictxn2a = {x: SR(dictx2a[x]).substitute(dictn2a), n: dictn2a[n]}

dictxny2a = {y: SR(dictY2[y].substitute(dictxn2a).factor()), x: dictxn2a[x].factor(), n: dictxn2a[n]}

# dictxny2a
# {x: -2*a/b, n: -4*a*c/b^2, y: -8*a^2*c/b^3}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2a) == SR(0)), bool(SR(l).substitute(dictxny2a) == SR(0)), bool(SR(W).substitute(dictxny2a) == SR(0))])
# True

# The coefficient 'n' must satisfy (b^2*n + 4*a*c) == 0. 


#############
# Type (2B) #
#############

q = c*y + b*x^2 + a*x^3
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [              n               1]
# [3*a*x^2 + 2*b*x               c]

W = M.det()
# W
# (-3*a)*x^2 + c*n + (-2*b)*x

# SR(W).factor()
# -3*a*x^2 + c*n - 2*b*x

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# (a*x^2 - c*n + b*x)*x

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# -3*a*x^2 + c*n - 2*b*x

# We record the non-monomial factors from qx and Wx:
W1 = S(-3*a*x^2 + c*n - 2*b*x)
q1 = S(a*x^2 - c*n + b*x)

# W1
# -3*a*x^2 - 2*b*x + c*n
# q1
# a*x^2 + b*x - c*n


#####

# We eliminate x^2 from both polynomials:

gg = W1 - (-3)*q1

# SR(gg).factor()
# -2*c*n + b*x


# We solve gg for x:
dictx2b = {x:  2*c*n/b}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2b) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2b).factor()
# 2*(4*a*c*n + b^2)*c^2*n^2/b^3

# SR(Wx).substitute(dictx2b).factor()
# -3*(4*a*c*n + b^2)*c*n/b^2

dictn2b =  {n: -b^2/(4*a*c)}
dictxn2b = {x: SR(dictx2b[x]).substitute(dictn2b), n: dictn2b[n]}

dictxny2b = {y: SR(dictY2[y].substitute(dictxn2b).factor()), x: dictxn2b[x].factor(), n: dictxn2b[n]}

# dictxny2b
# {x: -1/2*b/a, n: -1/4*b^2/(a*c), y: -1/8*b^3/(a^2*c)}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2b) == SR(0)), bool(SR(l).substitute(dictxny2b) == SR(0)), bool(SR(W).substitute(dictxny2b) == SR(0))])
# True

# The coefficient 'n' must satisfy (4*a*c*n + b^2) == 0. 


#############
# Type (2C) #
#############

q = a*x + b*y^2 + c*y^3
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [              n               1]
# [              a 3*c*y^2 + 2*b*y]
W = M.det()
# W
# 3*c*n*y^2 + 2*b*n*y - a

# SR(W).factor()
# 3*c*n*y^2 + 2*b*n*y - a

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -(c*n^3*x^2 - b*n^2*x - a)*x

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# 3*c*n^3*x^2 - 2*b*n^2*x - a


# We record the non-monomial factors from qx and Wx:
W1 = S(3*c*n^3*x^2 - 2*b*n^2*x - a)
q1 = S(c*n^3*x^2 - b*n^2*x - a)

# W1
# 3*c*n^3*x^2 - 2*b*n^2*x - a
# q1
# c*n^3*x^2 - b*n^2*x - a



#####

# We eliminate x^2 from both polynomials:

gg = W1 - 3*q1

# SR(gg).factor()
# b*n^2*x + 2*a

# We solve gg for x:
dictx2c = {x: -2*a/(b*n^2)}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2c) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2c).factor()
# 2*(b^2*n + 4*a*c)*a^2/(b^3*n^3)

# SR(Wx).substitute(dictx2c).factor()
# 3*(b^2*n + 4*a*c)*a/(b^2*n)

dictn2c =  {n:  -4*a*c/b^2}
dictxn2c = {x: SR(dictx2c[x]).substitute(dictn2c), n: dictn2c[n]}

dictxny2c = {y: SR(dictY2[y].substitute(dictxn2c).factor()), x: dictxn2c[x].factor(), n: dictxn2c[n]}

# dictxny2c
# {x: -1/8*b^3/(a*c^2), n: -4*a*c/b^2, y: -1/2*b/c}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2c) == SR(0)), bool(SR(l).substitute(dictxny2c) == SR(0)), bool(SR(W).substitute(dictxny2c) == SR(0))])
# True

# The coefficient 'n' must satisfy (b^2*n + 4*a*c) == 0. 


#############
# Type (2D) #
#############

q = c*y^3 + b*x*y + a*x
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [            n             1]
# [      b*y + a 3*c*y^2 + b*x]

W = M.det()
# W
# 3*c*n*y^2 + b*n*x + (-b)*y - a

# SR(W).factor()
# 3*c*n*y^2 + b*n*x - b*y - a

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -(c*n^3*x^2 + b*n*x - a)*x

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# 3*c*n^3*x^2 + 2*b*n*x - a

# We record the non-monomial factors from qx and Wx:
W1 = S(3*c*n^3*x^2 + 2*b*n*x - a)
q1 = S(c*n^3*x^2 + b*n*x - a)

# W1
# 3*c*n^3*x^2 + 2*b*n*x - a
# q1
# c*n^3*x^2 + b*n*x - a


#####

# We eliminate x^2 from both polynomials:

gg = W1 - 3*q1

# SR(gg).factor()
# -b*n*x + 2*a


# We solve gg for x:
dictx2d = {x: 2*a/(b*n)}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2d) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2d).factor()
# -2*(4*a*c*n + b^2)*a^2/(b^3*n)


# SR(Wx).substitute(dictx2d).factor()
# 3*(4*a*c*n + b^2)*a/b^2

dictn2d =  {n:  -b^2/(4*a*c)}
dictxn2d = {x: SR(dictx2d[x]).substitute(dictn2d), n: dictn2d[n]}

dictxny2d = {y: SR(dictY2[y].substitute(dictxn2d).factor()), x: dictxn2d[x].factor(), n: dictxn2d[n]}

# dictxny2d
# {x: -8*a^2*c/b^3, n: -1/4*b^2/(a*c), y: -2*a/b}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2d) == SR(0)), bool(SR(l).substitute(dictxny2d) == SR(0)), bool(SR(W).substitute(dictxny2d) == SR(0))])
# True

# The coefficient 'n' must satisfy (4*a*c*n + b^2) == 0. 


#############
# Type (2E) #
#############

q = a + b*y + c*x*y
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [      n       1]
# [    c*y c*x + b]

W = M.det()
# W
# c*n*x + b*n + (-c)*y

# SR(W).factor()
# c*n*x + b*n - c*y

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -c*n*x^2 - b*n*x + a

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# (2*c*x + b)*n

# We record the non-monomial factors from qx and Wx:
W1 = S(2*c*x + b)
q1 = S(-c*n*x^2 - b*n*x + a)

# W1
# 2*c*x + b
# q1
# -c*n*x^2 - b*n*x + a


#####

# We eliminate x^2 from both polynomials:

gg = 2*c/gcd(2*c, -c*n)*q1 - (-c*n)/gcd(2*c, -c*n)*x*W1

# SR(gg).factor()
# -b*n*x + 2*a


# We solve gg for x:
dictx2e = {x:  2*a/(b*n)}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2e) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2e).factor()
# -(b^2*n + 4*a*c)*a/(b^2*n)

# SR(Wx).substitute(dictx2e).factor()
# (b^2*n + 4*a*c)/b

dictn2e =  {n: -(4*a*c)/b^2}
dictxn2e = {x: SR(dictx2e[x]).substitute(dictn2e), n: dictn2e[n]}

dictxny2e = {y: SR(dictY2[y].substitute(dictxn2e).factor()), x: dictxn2e[x].factor(), n: dictxn2e[n]}

# dictxny2e
# {x: -1/2*b/c, n: -4*a*c/b^2, y: -2*a/b}

# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2e) == SR(0)), bool(SR(l).substitute(dictxny2e) == SR(0)), bool(SR(W).substitute(dictxny2e) == SR(0))])
# True

# The coefficient 'n' must satisfy (b^2*n + 4*a*c) == 0. 


#############
# Type (2F) #
#############

q = c + b*x + a*x*y
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [      n       1]
# [a*y + b     a*x]

W = M.det()
# W
# a*n*x + (-a)*y - b

# SR(W).factor()
# a*n*x - a*y - b

# SR(l).factor()
# n*x + y

# We use l to solve for y:
dictY2 = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY2) == SR(0))
# True

# We substitute in W and q:
qx = SR(q).substitute(dictY2)
# qx.factor()
# -a*n*x^2 + b*x + c

Wx = SR(W).substitute(dictY2)
# Wx.factor()
# 2*a*n*x - b


# We record the non-monomial factors from qx and Wx:
W1 = S(2*a*n*x - b)
q1 = S(-a*n*x^2 + b*x + c)

# W1
# 2*a*n*x - b
# q1
# -a*n*x^2 + b*x + c


#####

# We eliminate x^2 from both polynomials:

gg = 2*a*n/gcd(2*a*n,-a*n)*q1 - (-a*n)/gcd(2*a*n,-a*n)*x*W1

# SR(gg).factor()
# b*x + 2*c

# We solve gg for x:
dictx2f = {x: -2*c/b}

# # We check that gg vanishes:
# bool(SR(gg).substitute(dictx2f) == SR(0))
# True

# # We subsitute back in qx and Wx:
# SR(qx).substitute(dictx2f).factor()
# -(4*a*c*n + b^2)*c/b^2

# SR(Wx).substitute(dictx2f).factor()
# -(4*a*c*n + b^2)/b

dictn2f =  {n: -b^2/(4*a*c)}
dictxn2f = {x: SR(dictx2f[x]).substitute(dictn2f), n: dictn2f[n]}

dictxny2f = {y: SR(dictY2[y].substitute(dictxn2f).factor()), x: dictxn2f[x].factor(), n: dictxn2f[n]}

# dictxny2f
# {x: -2*c/b, n: -1/4*b^2/(a*c), y: -1/2*b/a}


# # We check that q, l, W vanishes:
# all([bool(SR(q).substitute(dictxny2f) == SR(0)), bool(SR(l).substitute(dictxny2f) == SR(0)), bool(SR(W).substitute(dictxny2f) == SR(0))])
# True

# The coefficient 'n' must satisfy (4*a*c*n + b^2) == 0. 



##############################################
# Equations for diagonal type (2) tangencies #
##############################################

#############
# Type (2A) #
#############

q2a = a*y + b*x*y + c*x^3
l2a = y + n*x 
M = matrix (R, [[diff(l2a,x), diff(l2a,y)],[diff(q2a,x), diff(q2a,y)]])
W2a = M.det()

JacM2a = jacobian((l2a, q2a, W2a), (n, x, y))


#############
# Type (2B) #
#############

q2b = c*y + b*x^2 + a*x^3
l2b = y + n*x 
M = matrix (R, [[diff(l2b,x), diff(l2b,y)],[diff(q2b,x), diff(q2b,y)]])
W2b = M.det()

JacM2b = jacobian((l2b, q2b, W2b), (n, x, y))


#############
# Type (2C) #
#############

q2c = a*x + b*y^2 + c*y^3
l2c = y + n*x 
M = matrix (R, [[diff(l2c,x), diff(l2c,y)],[diff(q2c,x), diff(q2c,y)]])
W2c = M.det()

JacM2c = jacobian((l2c, q2c, W2c), (n, x, y))

#############
# Type (2D) #
#############

q2d = c*y^3 + b*x*y + a*x
l2d = y + n*x 

M = matrix (R, [[diff(l2d,x), diff(l2d,y)],[diff(q2d,x), diff(q2d,y)]])
W2d = M.det()

JacM2d = jacobian((l2d, q2d, W2d), (n, x,y))


#############
# Type (2E) #
#############

q2e = a + b*y + c*x*y
l2e = y + n*x 
M = matrix (R, [[diff(l2e,x), diff(l2e,y)],[diff(q2e,x), diff(q2e,y)]])
W2e = M.det()

JacM2e = jacobian((l2e, q2e, W2e), (n, x,y))

#############
# Type (2F) #
#############

q2f = c + b*x + a*x*y
l2f = y + n*x 
M = matrix (R, [[diff(l2f,x), diff(l2f,y)],[diff(q2f,x), diff(q2f,y)]])
W2f = M.det()

JacM2f = jacobian((l2f, q2f, W2f), (n, x,y))


#########################
# UNIQUENESS of lifting #
#########################

# We record the dictionary computed above:

dictxny2a = {x: -2*a/b, n: -4*a*c/b^2, y: -8*a^2*c/b^3}
dictxny2b = {x: -1/2*b/a, n: -1/4*b^2/(a*c), y: -1/8*b^3/(a^2*c)}
dictxny2c = {x: -1/8*b^3/(a*c^2), n: -4*a*c/b^2, y: -1/2*b/c}
dictxny2d = {x: -8*a^2*c/b^3, n: -1/4*b^2/(a*c), y: -2*a/b}
dictxny2e = {x: -1/2*b/c, n: -4*a*c/b^2, y: -2*a/b}
dictxny2f = {x: -2*c/b, n: -1/4*b^2/(a*c), y: -1/2*b/a}


# SR(det(JacM2a)).substitute(dictxny2a).expand().factor()
# -8*a^3*c/b^2

# SR(det(JacM2b)).substitute(dictxny2b).expand().factor()
# 1/2*b^2*c/a

# SR(det(JacM2c)).substitute(dictxny2c).expand().factor()
# -1/2*a*b^2/c

# SR(det(JacM2d)).substitute(dictxny2d).expand().factor()
# 8*a^3*c/b^2

# SR(det(JacM2e)).substitute(dictxny2e).expand().factor()
# -2*a*c

# SR(det(JacM2f)).substitute(dictxny2f).expand().factor()
# 2*a*c


################################
# MULTIPLICITY FOUR TANGENCIES #
################################

# Up to symmetries preserving the slope one edge (\tau_0, and (\tau_0\circ \tau_1)^2), we need only treat one case.

q = c + b*x*y^2 + a*x*y^3
l = y + n*x 
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  n                   1]
# [      a*y^3 + b*y^2 3*a*x*y^2 + 2*b*x*y]


W = M.det()
# W
# 3*a*n*x*y^2 + 2*b*n*x*y + (-a)*y^3 + (-b)*y^2

# SR(W).factor()
# (3*a*n*x*y + 2*b*n*x - a*y^2 - b*y)*y

# We use l to solve for y:
dictY = {y:-n*x}

# # We check that l vanishes for this choice
# bool(SR(l).substitute(dictY) == SR(0))
# True

# We substitute this value on q and W:

SR(q).substitute(dictY).factor()
-a*n^3*x^4 + b*n^2*x^3 + c
SR(W).substitute(dictY).factor()
(4*a*n*x - 3*b)*n^2*x^2

# WARNING: Wx has a simple non-zero root. So it cannot come from two tangency points!

# We can solve for x:
dictx2M4 = {x: 3*b/(4*a*n)}

dictxy2M4 = {x: dictx2M4[x], y:dictY[y].substitute(dictx2M4)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictxy2M4) == SR(0))
# True

# We substitute in q to obtain a constraint on n:
SR(q).substitute(dictxy2M4).factor()
1/256*(256*a^3*c*n + 27*b^4)/(a^3*n)

# We solve for n and sub this value back in the expressions for x and y:

dictn2M4 = {n: - 27*b^4/ (256*a^3*c)}

dictxyn2M4 = {x: dictxy2M4[x].substitute(dictn2M4).factor(), y: dictxy2M4[y].substitute(dictn2M4).factor(), n: dictn2M4[n]}
# dictxyn2M4
# {x: -64/9*a^2*c/b^3, n: -27/256*b^4/(a^3*c), y: -3/4*b/a}

# We check the Jacobian does not vanish:
JacM = jacobian((q,l,W), (x,y,n))
SR(det(JacM)).substitute(dictxyn2M4).factor()
-9/4*b^2*c/a


==> code/type3Cases.sage <==
#####################################################
# Computation for lifting of tangencies of type (3) #
#####################################################

# In this script we explicity compute the initial forms of tritangent (1,1)-curves to (3,3)-curves corresponding to a type (3) tangency that was not encountered for curves in TP^2. They correspond to the following cases:

# 1) (3aa) diagonal, (3ab) diagonal, (3cb) diagonal --> They require a modification as in the star case of quartics in TP^2.
# 2) (3bb) diagonal, (3bb) horizontal. These should not lift
# 3) (3ac), (3cc) diagonal --> these arise from the (3a) and (3c) diagonal case in TP^2.
# 4) (3d) 
# 5) (3e) --> We show this one is not realizable under the genericity assumption of the sextic curve
# 6) (3f) --> This one is analogous to the star case for the quartic. However, we need obtain the correct formulas for the case where the tangencies lie on the legs of Lambda. This is done by using the action of the symmetric group on 3 elements in the formulas for the quartic case.
# 7) (3g) --> This one is similar to the star case, but we need to use the whole line to modify. We use symmetry in TP^2 to obtain formulas for the remaining 2 symmetry classes (in TP^1 x TP^1) from the standard one in TP^2.
# 8) (3h)

# We do the cases in increasing order of difficulty, starting from those that cannot be derived from the TP^2 case.

#################
# Ambient rings #
#################

R = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])), [var('m'), var('n'), var('u'), var('x'), var('y'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u')])), [var('y')])
Sys = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c'), var('m'), var('n'), var('u'), var('s')])), [var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c')])),[var('m'), var('n'), var('u')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('n'), var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('n')])),[var('u')])

TTn = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('u'), var('r'), var('s')])),[var('n')])
TTm = PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('n'), var('u'), var('r'), var('s')])),[var('m')])
TTu =  PolynomialRing(FractionField(PolynomialRing(QQ,[var('a'), var('b'), var('c') , var('m'), var('n'), var('r'), var('s')])),[var('u')])

#############
# Type (3d) #
#############

# As usual we assume the vertex has coordinates (0,0) and the coefficients of q have non-negative valuation. Since we need to fit an extra tangency, out of the two possible stars of the sextic at the top vertex of the (1,1)-curve, one one occures, namely that where the remaining rays are (1,2) and (0,-1).

# We need to determine the local multiplicities at both tangency points. We start with the bottom one (P) and then continue with the top one (P'). The lower vertex of Lambda has a dual cell in the Newton subdivision of the sextic with vertices (1,0), (1,1) and (2,0). The cell dual to P' in the sextic has vertices (1,1), (2,0) and (3,0). The remaining tangency (P'') lies on the positive vertical leg of Lambda. It can be of type (3c)  or types (2C), (2F), (2E) or (2D). It determines the value of u.

##################
# Lower tangency #
##################

# This tangency is of type (3) horizontal, and it determines the value of m. There are two values for m, but only one for the initial coefficient. This coefficient plays no role in the local equations for the remaining tangencies.

##################
# Upper tangency #
##################

# As mentioned earlier, the cell dual to P' in the sextic has vertices (1,1), (2,0) and (3,0). We label the corresponding coefficients by a, b, c. The edge joining a and c is resposible for the tangency.

q = a*x*y+ b*x^2 + c*x^3
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  u*y + n                   u*x + 1]
# [(3*c)*x^2 + (2*b)*x + a*y                       a*x]
W = M.det()
# W
# (-3*c)*u*x^3 + (-2*b)*u*x^2 + a*n*x + (-3*c)*x^2 + (-2*b)*x + (-a)*y

# SR(W).factor()
# -3*c*u*x^3 - 2*b*u*x^2 + a*n*x - 3*c*x^2 - 2*b*x - a*y

# SR(q).factor()
# (c*x^2 + b*x + a*y)*x


# We relabel q1 to be the non-monomial factor
q1 = (c*x^2 + b*x + a*y)

# We use q to eliminate y
dictY3d = {y: - (c*x^2 + b*x)/a}

# # We check that q1 vanishes:
# bool(SR(q).substitute(dictY3d) == SR(0))
# True

# We substitute in l and W:

lx = SR(l).substitute(dictY3d)
# lx.factor()
# -(c*u*x^2 + b*u*x - a*n + c*x + b)*x/a

# We record the non-monomial factor:
lx = SR(c*u*x^2 + b*u*x - a*n + c*x + b)
# S(lx)
# c*u*x^2 + (b*u + c)*x - a*n + b


Wx = SR(W).substitute(dictY3d)
# Wx.factor()
# -(3*c*u*x^2 + 2*b*u*x - a*n + 2*c*x + b)*x
Wx = SR(3*c*u*x^2 + 2*b*u*x - a*n + 2*c*x + b)
# S(Wx)
# 3*c*u*x^2 + (2*b*u + 2*c)*x - a*n + b

# We eliminate x^2 from both lx and Wx

f = Wx - 3*lx

# S(f)
# (-b*u - c)*x + 2*a*n - 2*b

dictx3d = {x: -( 2*a*n - 2*b)/(-b*u - c)}

# We check that f vanishes
# bool(SR(f).substitute(dictx3d) == SR(0))
# True

# We substitute this value in y
dictxy3d = {x: SR(dictx3d[x]).factor(), y: SR(dictY3d[y]).substitute(dictx3d).factor()}
# dictxy3d
# {x: 2*(a*n - b)/(b*u + c),
#  y: -2*(2*a*c*n + b^2*u - b*c)*(a*n - b)/((b*u + c)^2*a)}


# We use f to eliminate x^2 from lx:
gg = c*u/gcd(c*u, (-b*u - c))*x*f - (-b*u - c)/gcd(c*u, (-b*u - c))*lx

# # coefficients
# SR(c*u/gcd(c*u, (-b*u - c))).factor()
# c*u
# SR((-b*u - c)/gcd(c*u, (-b*u - c))).factor()
# -b*u - c

# S(gg)
# (2*a*c*n*u + b^2*u^2 + c^2)*x - a*b*n*u - a*c*n + b^2*u + b*c

# # We factor both coefficients of gg
# SR((2*a*c*n*u + b^2*u^2 + c^2)).factor()
# 2*a*c*n*u + b^2*u^2 + c^2
# SR(- a*b*n*u - a*c*n + b^2*u + b*c).factor()
# -(a*n - b)*(b*u + c)

# We eliminate x from both f and gg

hh = (2*a*c*n*u + b^2*u^2 + c^2)/gcd((2*a*c*n*u + b^2*u^2 + c^2), (-b*u - c))*f - (-b*u - c)/gcd((2*a*c*n*u + b^2*u^2 + c^2), (-b*u - c))*gg

# # coefficients
# SR((2*a*c*n*u + b^2*u^2 + c^2)/gcd((2*a*c*n*u + b^2*u^2 + c^2), (-b*u - c))).factor()
# 2*a*c*n*u + b^2*u^2 + c^2
# SR((-b*u - c)/gcd((2*a*c*n*u + b^2*u^2 + c^2), (-b*u - c))).factor()
# -b*u - c

# SR(hh).factor()
# (4*a*c*n*u + b^2*u^2 - 2*b*c*u + c^2)*(a*n - b)


# # We eliminate the constant term from f and gg:
# hh1 =  (2*a*n - 2*b)/gcd((2*a*n - 2*b),- a*b*n*u - a*c*n + b^2*u + b*c)*gg - (- a*b*n*u - a*c*n + b^2*u + b*c)/gcd((2*a*n - 2*b),- a*b*n*u - a*c*n + b^2*u + b*c)*f
# # coefficients
# SR((2*a*n - 2*b)/gcd((2*a*n - 2*b),- a*b*n*u - a*c*n + b^2*u + b*c)).factor()
# -2
# SR( (- a*b*n*u - a*c*n + b^2*u + b*c)/gcd((2*a*n - 2*b),- a*b*n*u - a*c*n + b^2*u + b*c)).factor()
# b*u + c

# hh1.factor()
# -(4*a*c*n*u + b^2*u^2 - 2*b*c*u + c^2)*x

# SR(b^2*u^2 - 2*b*c*u + c^2).factor()
# (b*u - c)^2

# We collect the non-monomial factor
hh1 = (4*a*c*n*u + b^2*u^2 - 2*b*c*u + c^2)
# We get a linear polynominal in n
# We check that hh1 divides hh:
# bool(SR(hh1*(a*n-b) - hh) == SR(0))
#True

# Since the tangency P'' determines u (with unique value for its initial form), we use this information to solve for n. Each of the factors is linear in n and thus, should determine a unique solution in n.

# We solve the equation hh1 in the variable n:

# solve([SR(hh1)], n)
# [n == -1/4*(b^2*u^2 - 2*b*c*u + c^2)/(a*c*u)]

# CONCLUSION: The solution n is unique and it depends on u.

dictn3d = {n: -1/4*(b^2*u^2 - 2*b*c*u + c^2)/(a*c*u)}

dictxyn3d  = {x: SR(dictxy3d[x]).substitute(dictn3d).factor(), y: SR(dictxy3d[y]).substitute(dictn3d).factor(), n: dictn3d[n].factor()}

# dictxyn3d
# {x: -1/2*(b*u + c)/(c*u),
#  n: -1/4*(b*u - c)^2/(a*c*u),
#  y: 1/4*(b*u + c)*(b*u - c)/(a*c*u^2)}

# # We check that q, l, W vanish for this solution:
# all([bool(SR(q).substitute(dictxyn3d) == SR(0)), bool(SR(l).substitute(dictxyn3d) == SR(0)), bool(SR(W).substitute(dictxyn3d) == SR(0))])
# True

# We check the Jacobian for this solution in the variables (n,x,y)
JacMn = jacobian((q,l,W), (x,y,n))
# SR(det(JacMn)).substitute(dictxyn3d).factor()
# -1/8*(b*u + c)^4*a/(c^3*u^3)


# SR(det(JacMn)/x^4).substitute(dictxyn3d).factor()
# -2*a*c*u

# CONCLUSION: The lifting is unique.

# CONCLUSION: the lifting multiplicity of a type (3d) tangency is 2*1= 2.


##########################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################


#############
# Type (3h) #
#############

# There is only one possible combinatorial type, up to symmetry: we fix the star of the sextic at the top vertex (P') and vary the star of the sextic at the bottom vertex (P). The star at P has rays (2,1), (-1,0) and (-1,-1). The star at P' has rays (-2,-1), (1,0), (1,1). 

# For the first case, using the (x --> -x, y--> -y) symmetry, we may assume that the remaining tangency lies on one of the legs adjacent to P'.  Furthermore, the tangency is horizontal (there is no room for a vertical tangency). 

# We need to determine the local multiplicities at both tangency points P and P'. We start with the bottom one (P) and then continue with the top one (P'). The lower vertex of Lambda has a dual cell in the Newton subdivision of the sextic with vertices (1,0), (1,1) and (0,2). The cell dual to P' in the sextic has vertices (1,1), (0,2) and (0,3). The remaining tangency (P'') lies on the positive horizontal leg of Lambda. It can be of type (3c) horizontal or types (2C), (2F), (2E) or (2D).  It determines the value of n/u.

##################
# Upper tangency #
##################

# As mentioned earlier, the cell dual to P' in the sextic has vertices (1,1), (0,2) and (0,3). We label the corresponding coefficients by a, b, c. The edge joining b and c is resposible for the tangency.

q = c*x*y+ a*y^2 + b*y^3
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  u*y + n                   u*x + 1]
# [                      c*y (3*b)*y^2 + c*x + (2*a)*y]
W = SR(M.det())
# W
# (3*b)*u*y^3 + (3*b)*n*y^2 + (2*a)*u*y^2 + c*n*x + (2*a)*n*y + (-c)*y

# SR(W).factor()
# 3*b*u*y^3 + 3*b*n*y^2 + 2*a*u*y^2 + c*n*x + 2*a*n*y - c*y

# SR(q).factor()
# (b*y^2 + c*x + a*y)*y

# We relabel q1 to be the non-monomial factor
q1 = b*y^2 + c*x + a*y

# We use q to eliminate x:
dictX3h = {x: -( b*y^2 + a*y)/c}

# # We check that q vanishes:
# bool(SR(q).substitute(dictX3h) == SR(0))
# True


# We substitute in l and W:

ly = SR(l).substitute(dictX3h)
# ly.factor()
# -(b*u*y^2 + b*n*y + a*u*y + a*n - c)*y/c

# We record the non-monomial factor:
ly = SR(b*u*y^2 + b*n*y + a*u*y + a*n - c)
# Sy(ly)
# b*u*y^2 + (b*n + a*u)*y + a*n - c

Wy = SR(W).substitute(dictX3h)
# Wy.factor()
# (3*b*u*y^2 + 2*b*n*y + 2*a*u*y + a*n - c)*y
Wy = SR(3*b*u*y^2 + 2*b*n*y + 2*a*u*y + a*n - c)
# Sy(Wy)
# 3*b*u*y^2 + (2*b*n + 2*a*u)*y + a*n - c

# We eliminate y^2 from both ly and Wy

f = Wy - 3*ly

# Sy(f)
# (-b*n - a*u)*y - 2*a*n + 2*c

dicty3h = {y: -(- 2*a*n + 2*c)/(-b*n - a*u)}

# We check that f vanishes
# bool(SR(f).substitute(dicty3h) == SR(0))
# True

# We substitute this value in y
dictxy3h = {y: SR(dicty3h[y]).factor(), x: SR(dictX3h[x]).substitute(dicty3h).factor()}
# dictxy3h
# {y: -2*(a*n - c)/(b*n + a*u),
#  x: -2*(a*b*n - a^2*u - 2*b*c)*(a*n - c)/((b*n + a*u)^2*c)}
 
# We use f to eliminate y^2 from ly:
gg = b*u/gcd(b*u,(-b*n - a*u))*y*f - (-b*n - a*u)/gcd(b*u,(-b*n - a*u))*ly

# # coefficients
# SR(b*u/gcd(b*u,(-b*n - a*u))).factor()
# b*u
# SR((-b*n - a*u)/gcd(b*u,(-b*n - a*u))).factor()
# -b*n - a*u

# Sy(gg)
# (b^2*n^2 + a^2*u^2 + 2*b*c*u)*y + a*b*n^2 + a^2*n*u - b*c*n - a*c*u

# Both gg and y are linear. We eliminate the y term and the constant term to obtain two constant polynomials (in the Laurent polynomial ring in 'y') which must vanish:

# Sy(f)
# (-b*n - a*u)*y - 2*a*n + 2*c
# Sy(gg)
# (b^2*n^2 + a^2*u^2 + 2*b*c*u)*y + a*b*n^2 + a^2*n*u - b*c*n - a*c*u

# First, we eliminate y from both f and gg

hh = (b^2*n^2 + a^2*u^2 + 2*b*c*u)/gcd((b^2*n^2 + a^2*u^2 + 2*b*c*u),(-b*n - a*u))*f - (-b*n - a*u)/gcd((b^2*n^2 + a^2*u^2 + 2*b*c*u),(-b*n - a*u))*gg

# # coefficients
# SR((b^2*n^2 + a^2*u^2 + 2*b*c*u)/gcd((b^2*n^2 + a^2*u^2 + 2*b*c*u),(-b*n - a*u))).factor()
# b^2*n^2 + a^2*u^2 + 2*b*c*u
# SR((-b*n - a*u)/gcd((b^2*n^2 + a^2*u^2 + 2*b*c*u),(-b*n - a*u))).factor()
# -b*n - a*u

# SR(hh).factor()
# -(b^2*n^2 - 2*a*b*n*u + a^2*u^2 + 4*b*c*u)*(a*n - c)

# Next, we eliminate the constant:
hh1 = (- 2*a*n + 2*c)/gcd(- 2*a*n + 2*c,+ a*b*n^2 + a^2*n*u - b*c*n - a*c*u)*gg - (+ a*b*n^2 + a^2*n*u - b*c*n - a*c*u)/gcd(- 2*a*n + 2*c,+ a*b*n^2 + a^2*n*u - b*c*n - a*c*u)*f

# SR(hh1).factor()
# -(b^2*n^2 - 2*a*b*n*u + a^2*u^2 + 4*b*c*u)*y

# We collect the non-monomial term:
hh1 = SR(b^2*n^2 - 2*a*b*n*u + a^2*u^2 + 4*b*c*u)

# We check that hh1 divides hh:
# bool(SR(hh1*(a*n-c) + hh) == SR(0))
# True


# Since the tangency P'' determines n/u (with unique value for its initial form), we use this information to solve for u and n

# We can express n in terms of u, s where s = n/u. More precisely, we have  u =n/s. The variable m has to be determined using the tangency point P.

dictnSub3h = {n: s*u}

dictxyn3h = {x: SR(dictxy3h[x].substitute(dictnSub3h)).factor(), y: SR(dictxy3h[y].substitute(dictnSub3h)).factor(),n: dictnSub3h[n]}
# dictxyn3h
# {x: -2*(a*b*s*u - a^2*u - 2*b*c)*(a*s*u - c)/((b*s + a)^2*c*u^2),
#  n: s*u,
#  y: -2*(a*s*u - c)/((b*s + a)*u)}

hhs = SR(hh1).substitute(dictxyn3h)
hhs.factor()
(b^2*s^2*u - 2*a*b*s*u + a^2*u + 4*b*c)*u

# # We obtain a linear solution in u:
# dictu3h = {u: (-4*b*c/(b^2*s^2 - 2*a*b*s + a^2)).factor()}
# dictu3h
# {u: -4*b*c/(b*s - a)^2}

# We check it solves the system:
bool(SR(hhs.substitute(dictu3h)) == SR(0))
True

# Substituting the obtained value for 'u' back in our dictionary for 'x','y' and 'n' yields a unique solution in terms of 's':

dictxynu3h = {x: SR(dictxyn3h[x].substitute(dictu3h)).factor(), y: SR(dictxyn3h[y].substitute(dictu3h)).factor(), n: SR(dictxyn3h[n].substitute(dictu3h)).factor(), u: dictu3h[u]}  
# dictxynu3h
# {x: -1/4*(b*s + a)*(b*s - a)/(b*c),
#  n: -4*b*c*s/(b*s - a)^2,
#  y: -1/2*(b*s + a)/b,
#  u: -4*b*c/(b*s - a)^2}

 
# # We check that q, l, W vanish for this solution:
# all([bool(SR(q).substitute(dictxynu3h) == SR(0)), bool(SR(l).substitute(dictxynu3h) == SR(0)), bool(SR(W).substitute(dictxynu3h) == SR(0))])
# True

# We check the Jacobian for this solution in the variables (u,x,y)
JacMu = jacobian((q,l,W), (x,y,u))
# SR(det(JacMu)).substitute(dictxynu3h).factor()
# -1/8*(b*s + a)^5*c/((b*s - a)*b^3)

# # We will see that this expression is a monomial in the variables x, u, a, b, c:
# SR(det(JacMu)/(x^5*u^3)).substitute(dictxynu3h).factor()
# -2*c^3/b

# bool(SR(SR(det(JacMu) + x^5*u^3*2*c^3/b).substitute(dictxynu3h)) == SR(0))
# True

# Conclusion: we get a monomial in the variables. The Jacobian of P' and P'' is block upper-triangular, so the lifting for P' is unique.


##################
# Lower tangency #
##################

# As mentioned earlier, the cell dual to P in the sextic has vertices (1,1), (0,2) and (1,0). We label the corresponding coefficients by a, c, b. The edge joining b and c is resposible for the tangency.

q = c*x*y+ a*y^2 + b*x
l = y + n*x + m
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [            n             1]
# [      c*y + b c*x + (2*a)*y]
W = SR(M.det())
# W
# c*n*x + 2*a*n*y - c*y - b

# SR(W).factor()
# c*n*x + 2*a*n*y - c*y - b

# SR(q).factor()
# c*x*y + a*y^2 + b*x

# Note: m does not feature in W, q, so we use l to solve for m. 

dictm3hBottom = {m: -y-n*x}

# We use W to solve for x:

dictx3hBottom = {x: -(2*a*n*y - c*y - b)/(c*n)}

# # We check that W vanishes:
# bool(SR(W).substitute(dictx3hBottom) == SR(0))
# True

dictxm3hBottom = {m: SR(dictm3hBottom[m]).substitute(dictx3hBottom).factor(), x: dictx3hBottom[x].factor()}

# dictxm3hBottom
# {x: -(2*a*n*y - c*y - b)/(c*n), m: (2*a*n*y - 2*c*y - b)/c}

# # We substitute the value of x is q:
# qy = SR(q).substitute(dictx3hBottom)
# -(a*c*n*y^2 + 2*a*b*n*y - c^2*y^2 - 2*b*c*y - b^2)/(c*n)

# We collect the non-monomial factor:
qy = SR(a*c*n*y^2 + 2*a*b*n*y - c^2*y^2 - 2*b*c*y - b^2)

# Sy(qy)
# (a*c*n - c^2)*y^2 + (2*a*b*n - 2*b*c)*y - b^2

# # Thus, we obtain two solutions in y:
# solve([qy ==0], y)
# [y == -(a*b*n - b*c + sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2), y == -(a*b*n - b*c - sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2)]

dicty3hBottom1 = {y: SR(-(a*b*n - b*c + sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2))}

# dicty3hBottom1
# {y: -(a*b*n - b*c + sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2)}


dicty3hBottom2 = {y: SR(-(a*b*n - b*c - sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2))}
# dicty3hBottom2
# {y: -(a*b*n - b*c - sqrt(a^2*n^2 - a*c*n)*b)/(a*c*n - c^2)}


##############
# Solution 1 #
##############

dictxmy3hBottom1 = {y:dicty3hBottom1[y].factor(), x: SR(dictxm3hBottom[x]).substitute(dicty3hBottom1).factor(), m: SR(dictxm3hBottom[m]).substitute(dicty3hBottom1).factor()}
# dictxmy3hBottom1
# {x: (2*a^2*n^2 - 2*a*c*n + 2*sqrt((a*n - c)*a*n)*a*n - sqrt((a*n - c)*a*n)*c)*b/((a*n - c)*c^2*n),
#  y: -(a*n - c + sqrt((a*n - c)*a*n))*b/((a*n - c)*c),
#  m: -(2*a*n - c + 2*sqrt((a*n - c)*a*n))*b/c^2}

# We check that q,l, and W vanish for this solution:
# all([bool(SR(q).substitute(dictxmy3hBottom1) == SR(0)),bool(SR(l).substitute(dictxmy3hBottom1) == SR(0)),bool(SR(W).substitute(dictxmy3hBottom1) == SR(0))])
# True

# We check the Jacobian for this solution in the variables (m,x,y)
JacMm = jacobian((q,l,W), (x,y,m))
# SR(det(JacMm)).substitute(dictxmy3hBottom1).factor()
# 2*sqrt((a*n - c)*a*n)*b

##############
# Solution 2 #
##############

dictxmy3hBottom2 = {y:dicty3hBottom2[y].factor(), x: SR(dictxm3hBottom[x]).substitute(dicty3hBottom2).factor(), m: SR(dictxm3hBottom[m]).substitute(dicty3hBottom2).factor()}
# dictxmy3hBottom2
# {x: (2*a^2*n^2 - 2*a*c*n - 2*sqrt((a*n - c)*a*n)*a*n + sqrt((a*n - c)*a*n)*c)*b/((a*n - c)*c^2*n),
#  y: -(a*n - c - sqrt((a*n - c)*a*n))*b/((a*n - c)*c),
#  m: -(2*a*n - c - 2*sqrt((a*n - c)*a*n))*b/c^2}

# We check that q,l, and W vanish for this solution:
# all([bool(SR(q).substitute(dictxmy3hBottom2) == SR(0)),bool(SR(l).substitute(dictxmy3hBottom2) == SR(0)),bool(SR(W).substitute(dictxmy3hBottom2) == SR(0))])
# True

JacMm = jacobian((q,l,W), (x,y,m))
# SR(det(JacMm)).substitute(dictxmy3hBottom2).factor()
# -2*sqrt((a*n - c)*a*n)*b


# Conclusion: we get a non-zero value because (a*n - c)*a*n != 0.


##############


##########################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################


#######################
# Type (3bb) diagonal #
#######################

# In both cases, we need to determine the star of the tropical sextic at the lower vertex of Lambda where the vertex tangency lies. We call this tangency P and the one on the diagonal edge P'. The local multiplicity at P is 3. Up to (x,y)-symmetry we may assume the two rays of the star that need to be determined are on the (x<0, y<0) sector and the (x>0,x>y) sector. Combining this with the smoothness condition of the sextic determines the direction of these rays: they are (2,1) and (-3,-2).

# The remaining tangency has to be located on the positive legs (either horizontal or vertical), since the bidegree and the cell dual to P does not allow for a tangency on the negative legs. Thus, the remaining tangency will fix either u or n/u.

# The tangency P' determines n, and so P determines m.

# Up to translation, the vertices of the cell dual to P are (0,3), (1,2) and (2,0). We label the coefficients as a, c, b.

#####################
# Diagonal tangency #
#####################

# The tangency computation matches the one of a (3cc) diagonal tangency or a (3ac) tangency under the (x--> -x; y-->-y) permutation.  In both cases, the value of the initial form of n is unique: it equals the initial form of c/a. 

dictn3bbD = {n: c/a}

##################
# Lower tangency #
##################

# As mentioned earlier, the cell dual to P in the sextic has vertices  (0,3), (1,2) and (2,0). We label the corresponding coefficients by a, c, b. The edge joining a and b is responsible for the multiplicity 3 at P.

q = c*x*y^2+ a*y^3 + b*x^2
l = y + n*x + m
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    n                     1]
# [      c*y^2 + (2*b)*x (2*c)*x*y + (3*a)*y^2]
W = SR(M.det())
# W
# 2*c*n*x*y + 3*a*n*y^2 - c*y^2 - 2*b*x

# SR(W).factor()
# 2*c*n*x*y + 3*a*n*y^2 - c*y^2 - 2*b*x

# SR(q).factor()
# c*x*y^2 + a*y^3 + b*x^2

# We relabel q1 to be the non-monomial factor
q1 = c*x*y^2 + a*y^3 + b*x^2

# We use l to eliminate y:
dictY3bbDBottom = {y: -(n*x + m).substitute(dictn3bbD)}


# # We check that q vanishes:
# bool(SR(l).substitute(dictY3bbDBottom).substitute(dictn3bbD) == SR(0))
# True

# We substitute in q and W:

qx = SR(q).substitute(dictY3bbDBottom)
# qx.factor()
# -(a^2*m^3 + 2*a*c*m^2*x + c^2*m*x^2 - a*b*x^2)/a

# We record the non-monomial factor:
qx = SR(a^2*m^3 + 2*a*c*m^2*x + c^2*m*x^2 - a*b*x^2)
# S(qx)
# (c^2*m - a*b)*x^2 + 2*a*c*m^2*x + a^2*m^3

Wx = SR(W).substitute(dictY3bbDBottom).substitute(dictn3bbD)
# Wx.factor()
# 2*(a*c*m^2 + c^2*m*x - a*b*x)/a

# We record the non-monomial factor:
Wx = SR(a*c*m^2 + c^2*m*x - a*b*x)
# S(Wx)
# (c^2*m - a*b)*x + a*c*m^2

# We eliminate x^2 from qx using Wx:

f = qx - x*Wx

# S(f)
# a*c*m^2*x + a^2*m^3

SR(f).factor()
(a*m + c*x)*a*m^2

# We use f to solve for x, assuming that the leading term is non-zero:

dictx3bbDBottom = {x: SR(-a*m/c)}

# dictx3bbDBottom
# {x: -a*m/c}

# # We check that f vanishes for this value of x:
# bool(SR(f).substitute(dictx3bbDBottom) == SR(0))
# True

# # We use this to substitute in y
dictxy3bbDBottom = {x: dictx3bbDBottom[x].factor(), y: SR(dictY3bbDBottom[y]).substitute(dictx3bbDBottom).factor()}
# dictxy3bbDBottom
# {x: -a*m/c, y: 0}

# We conclude that there is no lift (the value of y cannot be 0). 

# CONCLUSION: This tangency does not lift.


##########################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################

#########################
# Type (3bb) horizontal #
######################### 

# In both cases, we need to determine the star of the tropical sextic at the lower vertex of Lambda where the vertex tangency lies. We call this tangency P and the one on the horizontal edge P'. The local multiplicity at P is 3. We need to analyze two ptions for the star of the sextic at P.

# One option has cell dual to P with vertices (1,0), (1,1) and (2,2). The corresponding coefficients are labeled b,a,c.

# The second option has cell dual to P with vertices (1,2), (1,3) and (2,0). The corresponding coefficients are labeled b,a,c.

# The tangency P' determines the value of m. Its initial form has value b/a. Thus, the tangency P should determine n.

# The remaining tangency has to be located on the positive legs (either horizontal or vertical), or at the top vertex. Any other option will leave the value of u undetermined.

#######################
# Horizontal tangency #
#######################

# The tangency computation matches the one of a (3cc) diagonal tangency or a (3ac) tangency under the (x--> -x; y-->-y) permutation.  In both cases, the value of the initial form of n is unique: it equals the initial form of c/a. 

dictm3bbH = {m: b/a}

##################
# Lower tangency #
##################

############
# OPTION 1 #
############

# As mentioned earlier, the cell dual to P in the sextic has vertices  (1,0), (1,1) and (2,2). We label the corresponding coefficients by a, c, b. The edge joining a and b is responsible for the multiplicity 3 at P.

q = c*x^2*y^2+ a*x*y + b*x
l = y + n*x + m
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    n                     1]
# [(2*c)*x*y^2 + a*y + b     (2*c)*x^2*y + a*x]
W = SR(M.det())
# W
# 2*c*n*x^2*y - 2*c*x*y^2 + a*n*x - a*y - b

# SR(W).factor()
# 2*c*n*x^2*y - 2*c*x*y^2 + a*n*x - a*y - b

# SR(q).factor()
# (c*x*y^2 + a*y + b)*x

# We relabel q1 to be the non-monomial factor
q1 = c*x*y^2 + a*y + b

# We use l to eliminate y:
dictY3bbHBottom = {y: -(n*x + m).substitute(dictm3bbH)}

# # We check that q vanishes:
# bool(SR(l).substitute(dictY3bbHBottom).substitute(dictm3bbH) == SR(0))
# True

# We substitute in q and W:

qx = SR(q).substitute(dictY3bbHBottom)
# qx.factor()
# (a^2*c*n^2*x^2 + 2*a*b*c*n*x - a^3*n + b^2*c)*x^2/a^2

# We record the non-monomial factor:
qx = SR(a^2*c*n^2*x^2 + 2*a*b*c*n*x - a^3*n + b^2*c)
# S(qx)
# a^2*c*n^2*x^2 + 2*a*b*c*n*x - a^3*n + b^2*c

Wx = SR(W).substitute(dictY3bbHBottom).substitute(dictm3bbH)
# Wx.factor()
# -2*(2*a^2*c*n^2*x^2 + 3*a*b*c*n*x - a^3*n + b^2*c)*x/a^2

# We record the non-monomial factor:
Wx = SR(2*a^2*c*n^2*x^2 + 3*a*b*c*n*x - a^3*n + b^2*c)
# S(Wx)
# 2*a^2*c*n^2*x^2 + 3*a*b*c*n*x - a^3*n + b^2*c

# We eliminate x^2 from qx using Wx:

f = 2*qx - Wx

# S(f)
# a*b*c*n*x - a^3*n + b^2*c

SR(f).factor()
a*b*c*n*x - a^3*n + b^2*c

# We use f to solve for x, assuming that the leading term is non-zero:

dictx3bbHBottomOpt1 = {x: SR(-(- a^3*n + b^2*c)/(a*b*c*n))}

# dictx3bbHBottomOpt1
# {x: (a^3*n - b^2*c)/(a*b*c*n)}

# # We check that f vanishes for this value of x:
# bool(SR(f).substitute(dictx3bbHBottomOpt1) == SR(0))
# True

# # We use this to substitute in y
dictxy3bbHBottomOpt1 = {x: dictx3bbHBottomOpt1[x].factor(), y: SR(dictY3bbHBottom[y]).substitute(dictx3bbHBottomOpt1).factor()}
# dictxy3bbHBottomOpt1
# {x: (a^3*n - b^2*c)/(a*b*c*n), y: -a^2*n/(b*c)}

# We use f to eliminate x^2 from Wx

gg = a*b*c*n/gcd(a*b*c*n,2*a^2*c*n^2)*Wx - 2*a^2*c*n^2/gcd(a*b*c*n,2*a^2*c*n^2)*x*f

# # coefficients
# SR(a*b*c*n/gcd(a*b*c*n,2*a^2*c*n^2)).factor()
# b
# SR(2*a^2*c*n^2/gcd(a*b*c*n,2*a^2*c*n^2)).factor()
# 2*a*n

# S(gg)
# (2*a^4*n^2 + a*b^2*c*n)*x - a^3*b*n + b^3*c

# We eliminate x from both f and gg:
hh = (2*a^4*n^2 + a*b^2*c*n)/gcd((2*a^4*n^2 + a*b^2*c*n), a*b*c*n)*f - a*b*c*n/gcd((2*a^4*n^2 + a*b^2*c*n), a*b*c*n)*gg

# # coefficients
# SR((2*a^4*n^2 + a*b^2*c*n)/gcd((2*a^4*n^2 + a*b^2*c*n), a*b*c*n)).factor()
# 2*a^3*n + b^2*c
# SR(a*b*c*n/gcd((2*a^4*n^2 + a*b^2*c*n), a*b*c*n)).factor()
# b*c

# SR(hh).factor()
# -2*(a^3*n - b^2*c)*a^3*n

# We collect these values
dictn3bbHBottomOpt1 = {n: b^2*c/a^3}

# # We check that hh vanishes at this value of n:
# bool(SR(hh).substitute(dictn3bbHBottomOpt1) == SR(0))
# True

# We collect the values of x and y
dictxymn3bbHBottomOpt1 = {x: dictxy3bbHBottomOpt1[x].substitute(dictn3bbHBottomOpt1), y:dictxy3bbHBottomOpt1[y].substitute(dictn3bbHBottomOpt1), n: dictn3bbHBottomOpt1[n], m: dictm3bbH[m]}

dictxymn3bbHBottomOpt1
{x: 0, y: -b/a, n: b^2*c/a^3, m: b/a}

# We conclude that there is no lift (the value of x cannot be 0). 

# CONCLUSION: This tangency does not lift.


############
# OPTION 2 #
############

# As mentioned earlier, the cell dual to P in the sextic has vertices (1,2), (1,3) and (2,0). The corresponding coefficients are labeled b,a,c. The edge joining a and b is responsible for the multiplicity 3 at P.

q = c*x^2+ a*x*y^3 + b*x*y^2
l = y + n*x + m
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                      n                       1]
# [a*y^3 + b*y^2 + (2*c)*x (3*a)*x*y^2 + (2*b)*x*y]
W = SR(M.det())
# W
# 3*a*n*x*y^2 + 2*b*n*x*y - a*y^3 - b*y^2 - 2*c*x

# SR(W).factor()
# 3*a*n*x*y^2 + 2*b*n*x*y - a*y^3 - b*y^2 - 2*c*x

# SR(q).factor()
# (a*y^3 + b*y^2 + c*x)*x

# We relabel q1 to be the non-monomial factor
q1 = a*y^3 + b*y^2 + c*x

# We use l to eliminate y:
dictY3bbHBottom = {y: -(n*x + m).substitute(dictm3bbH)}
# dictY3bbHBottom
# {y: -n*x - b/a}

# # We check that q vanishes:
# bool(SR(l).substitute(dictY3bbHBottom).substitute(dictm3bbH) == SR(0))
# True

# We substitute in q and W:

qx = SR(q).substitute(dictY3bbHBottom)
# qx.factor()
# -(a^2*n^3*x^2 + 2*a*b*n^2*x + b^2*n - a*c)*x^2/a

# We record the non-monomial factor:
qx = SR(a^2*n^3*x^2 + 2*a*b*n^2*x + b^2*n - a*c)
# S(qx)
# a^2*n^3*x^2 + 2*a*b*n^2*x + b^2*n - a*c

Wx = SR(W).substitute(dictY3bbHBottom).substitute(dictm3bbH)
# Wx.factor()
# 2*(2*a^2*n^3*x^2 + 3*a*b*n^2*x + b^2*n - a*c)*x/a

# We record the non-monomial factor:
Wx = SR(2*a^2*n^3*x^2 + 3*a*b*n^2*x + b^2*n - a*c)
# S(Wx)
# 2*a^2*n^3*x^2 + 3*a*b*n^2*x + b^2*n - a*c

# We eliminate x^2 from qx using Wx:

f = 2*qx - Wx

# S(f)
# a*b*n^2*x + b^2*n - a*c

SR(f).factor()
a*b*n^2*x + b^2*n - a*c

# We use f to eliminate the x^2 terms from qx and Wx:

fW = a*b*n^2/gcd(a*b*n^2,2*a^2*n^3)*Wx - 2*a^2*n^3/gcd(a*b*n^2,2*a^2*n^3)*x*f 
# fW.factor()
# a*b^2*n^2*x + 2*a^2*c*n*x + b^3*n - a*b*c

fq =  a*b*n^2/gcd( a^2*n^3, a*b*n^2)*qx - a^2*n^3/gcd( a^2*n^3, a*b*n^2)*x*f
# fq.factor()
# a*b^2*n^2*x + a^2*c*n*x + b^3*n - a*b*c

# We use these two to get a monomial:
ff = fW-fq
# ff.factor()
# a^2*c*n*x

# Thus, either n == 0 or x ==0, which cannot happen!

# CONCLUSION: This tangency does not lift.


#######################
# Type (3ac) diagonal #
#######################

# We know from the computation of the (3a) diagonal case, that the lifting multiplicity is 2. The initial form of the sextic at the tangency point P is
# q = (a*x + b*y)x^u*y^v.

# The tangency point determines two values for n_2 after the modifications z = y + mx (for 3c) and z = y + m + (a/b + n_1).

# The tangency line after the modification is given by the equation $y-n_2*x$.

# After the modification, we get a modified sextic curve:

# q = x^u*(a' + b'*y + c'*x^2)

# The values of a', b', c' are determined by the coefficients of the dual cells to the end-points of the slope one edge of Gamma containing the tangency point. The formulas for a', b', c' are the same for both tangency types. The solutions in (x, y) become

# x = n_2*b'/(2*c') and 
# y = -n_2^2*b'/(2*c')

# We compute the Jacobian of the modified system (replacing the variables a', b', c' by a, b, c, and n_2 by n. We also remove the monomial factor x^u.


q= a + b*y + c*x^2
l = y + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [    n     1]
# [2*c*x     b]
W = SR(M.det())
# W
# b*n - 2*c*x

# SR(W).factor()
#  SR(W).factor()

# SR(q).factor()
# c*x^2 + b*y + a

# We solve W for x:
dictx3ac3ccD = {x: b*n/(2*c)}

# We check that W vanishes:
# bool(SR(W).substitute(dictx3ac3ccD) == SR(0))
# True

# We solve l for y:
dicty3ac3ccD = {y: -n*x}

# We check that l vanishes:
# bool(SR(l).substitute(dicty3ac3ccD) == SR(0))
# True

# We write x and y in terms of n:
dictxy3ac3ccD = {x: dictx3ac3ccD[x], y: SR(dicty3ac3ccD[y]).substitute(dictx3ac3ccD).factor()}

# dictxy3ac3ccD
# {x: 1/2*b*n/c, y: -1/2*b*n^2/c}

# We obtain a quadratic equation in n by substituting these values on q:
# newq = SR(q).substitute(dictxy3ac3ccD)
# -1/4*b^2*n^2/c + a

# # Now, we solve for n:
# solve([newq], n)
# [n == -2*sqrt(a*c)/b, n == 2*sqrt(a*c)/b]

# We create two dictionaries with these solutions:
dictn3ac3ccDOpt1 = {n:-2*sqrt(a*c)/b}
dictxyn3ac3ccDOpt1 = {n: dictn3ac3ccDOpt1[n], x: SR(dictxy3ac3ccD[x]).substitute(dictn3ac3ccDOpt1).factor(), y: SR(dictxy3ac3ccD[y]).substitute(dictn3ac3ccDOpt1).factor()}

# dictxyn3ac3ccDOpt1
# {x: -sqrt(a*c)/c, y: -2*a/b, n: -2*sqrt(a*c)/b}

dictn3ac3ccDOpt2 = {n:2*sqrt(a*c)/b}
dictxyn3ac3ccDOpt2 = {n: dictn3ac3ccDOpt2[n], x: SR(dictxy3ac3ccD[x]).substitute(dictn3ac3ccDOpt2).factor(), y: SR(dictxy3ac3ccD[y]).substitute(dictn3ac3ccDOpt2).factor()}

# dictxyn3ac3ccDOpt2
# {x: sqrt(a*c)/c, y: -2*a/b, n: 2*sqrt(a*c)/b}



# We check the Jacobian for this solution in the variables (n,x,y)
JacMn = jacobian((q,l,W), (x,y,n))
# SR(det(JacMn)).substitute(dictxyn3ac3ccDOpt1).factor()
# 2*sqrt(a*c)*b

# SR(det(JacMn)).substitute(dictxyn3ac3ccDOpt2).factor()
# -2*sqrt(a*c)*b


# Replacing a, b, c by a', b', c' we obtain a monomial expression in the original coefficients of the sextic.

# Conclusion: we get a non-zero value for the Jacobian.


##########################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################################

#######################
# Type (3aa) diagonal #
#######################

############################
# Modification computation #
############################

# A list of variables a_00, ..., a_33 for the coefficients of the (3,3)-curve
As = [var("a%s%s"%(i,j)) for i in range(0,4) for j in range(0,4)]

# R = PolynomialRing(FractionField(PolynomialRing(QQ,As)), [var('m'), var('n'), var('u'), var('m2'), var('n2'), var('u2'), var('x'), var('y'), var('z'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('y')])
Sz = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('z')])

Sxy= PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x'), var('y')])
Sxz = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x'), var('z')])
Szy = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('z'), var('y')])


T = PolynomialRing(FractionField(PolynomialRing(QQ,As)),[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('n'), var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n')])),[var('u')])

TTn = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('u'), var('r'), var('s')])),[var('n')])
TTm = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('n'), var('u'), var('r'), var('s')])),[var('m')])
TTu =  PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('n'), var('r'), var('s')])),[var('u')])

# We start by constructing our (3,3) curve

q = SR(sum([var("a%s%s"%(i,j))*x^i*y^j for i in range(0,4) for j in range(0,4)])
)

# Next, we modify q via z = y + m + (a30/a21 + n)*x) + u*x*y
# Solving 

solve([z -( y + m + (a30/a21 + n)*x + u*x*y)], y )
[y == -(a21*m + (a21*n + a30)*x - a21*z)/(a21*u*x + a21)]


dictmod = {y:  -(a21*m + (a21*n + a30)*x - a21*z)/(a21*u*x + a21)}
 dictmod[y].factor()
-(a21*n*x + a21*m + a30*x - a21*z)/((u*x + 1)*a21)

qmod = SR((1+u*x)^3*SR(q)).substitute(dictmod).factor()

monsqmod = Sxz(qmod).monomials()
# print(monsqmod)
# [x^6, x^5*z, x^4*z^2, x^3*z^3, x^5, x^4*z, x^3*z^2, x^2*z^3, x^4, x^3*z, x^2*z^2, x*z^3, x^3, x^2*z, x*z^2, z^3, x^2, x*z, z^2, x, z, 1]

coeffsqmod = Sxz(qmod).coefficients()

# We need to determine either lower bounds on the valuations of all but four coefficients, and precise values for the other four. Recall that \lambda is a positive number.

# The inequality to show is val(bkl)>(1-l)labmda.
# Since q is in the valuation ring, whenever j>=2 we have that val(bkl)>=0 > (1-l)\lambda.
# So we only need to compute this for j = 0 or 1.

relevantTerms = [x^i*z^j for i in range(0,7) for j in range(2) if i+j <=6]

# relevantTerms
# [1, z, x, x*z, x^2, x^2*z, x^3, x^3*z, x^4, x^4*z, x^5, x^5*z, x^6]

# We record the coefficients to look at for the relevant terms that are not x^2, x^2*z, x^3 or x^4
allBut4Indices = {h: [i for i in range(len(monsqmod)) if monsqmod[i] == h][0] for h in relevantTerms if h not in [x^2, x^2*z, x^3, x^4]}
# allBut4Indices
# {x*z: 17, 1: 21, x^3*z: 9, x^5*z: 1, x^4*z: 5, x: 19, x^5: 4, x^6: 0, z: 20}



# For the monomials without j=0 (i.e., pure in x) we need to check val(ak0)>\lambda
# For the monomials with j=1 (i.e., x^k*y) we need to check val(ak1)>0.

# Note that val(m)=val(u) =\lambda and val(n)>0, so we rewrite the relevant coefficients as polynomials in 'm', 'u'. For this, we introduce the following polynomial ring

Rmd = PolynomialRing(FractionField(PolynomialRing(QQ,As + [var('n'), var('m2'), var('n2'), var('u2')])), [var('m'),var('u')] )


#################
# Coefficient 1 #
#################

relMon = 1
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -a03*m^3 + a02*m^2 - a01*m + a00

# Rmd(relCoeff)
# (-a03)*m^3 + a02*m^2 + (-a01)*m + a00

# We only look at the linear and constant term:
linearPart =  (-a01)
constantPart = a00

# All terms in the linear parts have valuation strictly positive since they involve other variables than a21 and a30. 
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.

# We have that val(b00)>\lambda from the construction.

#################
# Coefficient x #
#################

relMon = x
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(a13*a21*m^3 + 3*a03*a21*m^2*n - a02*a21*m^2*u - a12*a21*m^2 + 3*a03*a30*m^2 - 2*a02*a21*m*n + 2*a01*a21*m*u + a11*a21*m - 2*a02*a30*m + a01*a21*n - 3*a00*a21*u - a10*a21 + a01*a30)/a21


# We ignore the denominator, since it has valuation 0.
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# (-a13*a21)*m^3 + a02*a21*m^2*u + (-3*a03*a21*n + a12*a21 - 3*a03*a30)*m^2 + (-2*a01*a21)*m*u + (2*a02*a21*n - a11*a21 + 2*a02*a30)*m + 3*a00*a21*u - a01*a21*n + a10*a21 - a01*a30


# We only look at the linear and constant term:
linearPartm =   (2*a02*a21*n - a11*a21 + 2*a02*a30)
linearPartu = 3*a00*a21
constantPart = a01*a21*n + a10*a21 + a01*a30

# All terms in the linear parts have valuation strictly positive since they involve other variables than a21, and a30. 
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.

# We have that val(b10)>\lambda from the construction.

###################
# Coefficient x^5 #
###################

relMon = x^5
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(3*a21^3*a33*m*n^2 + a21^3*a23*n^3 - 2*a21^3*a32*m*n*u - a21^3*a22*n^2*u + a21^3*a31*m*u^2 + a21^4*n*u^2 - a20*a21^3*u^3 + 6*a21^2*a30*a33*m*n + 3*a21^2*a23*a30*n^2 - a21^3*a32*n^2 - 2*a21^2*a30*a32*m*u - 2*a21^2*a22*a30*n*u + 2*a21^3*a31*n*u - 2*a21^3*a30*u^2 + 3*a21*a30^2*a33*m + 3*a21*a23*a30^2*n - 2*a21^2*a30*a32*n - a21*a22*a30^2*u + 2*a21^2*a30*a31*u + a23*a30^3 - a21*a30^2*a32)/a21^3

# We ignore the denominator, since it has valuation 0.
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# (-a21^3*a31)*m*u^2 + a20*a21^3*u^3 + (2*a21^3*a32*n + 2*a21^2*a30*a32)*m*u + (-a21^4*n + 2*a21^3*a30)*u^2 + (-3*a21^3*a33*n^2 - 6*a21^2*a30*a33*n - 3*a21*a30^2*a33)*m + (a21^3*a22*n^2 + 2*a21^2*a22*a30*n - 2*a21^3*a31*n + a21*a22*a30^2 - 2*a21^2*a30*a31)*u - a21^3*a23*n^3 - 3*a21^2*a23*a30*n^2 + a21^3*a32*n^2 - 3*a21*a23*a30^2*n + 2*a21^2*a30*a32*n - a23*a30^3 + a21*a30^2*a32


# We only look at the linear and constant term:
linearPartm =   (-3*a21^3*a33*n^2 - 6*a21^2*a30*a33*n - 3*a21*a30^2*a33)
linearPartu = (a21^3*a22*n^2 + 2*a21^2*a22*a30*n - 2*a21^3*a31*n + a21*a22*a30^2 - 2*a21^2*a30*a31)
constantPart =  - a21^3*a23*n^3 - 3*a21^2*a23*a30*n^2 + a21^3*a32*n^2 - 3*a21*a23*a30^2*n + 2*a21^2*a30*a32*n - a23*a30^3 + a21*a30^2*a32


# All terms in the linear parts have valuation strictly positive since they involve other variables than a21, and a30.
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.

# We have that val(b50)>\lambda from the construction.

###################
# Coefficient x^6 #
###################

relMon = x^6
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(a21^3*a33*n^3 - a21^3*a32*n^2*u + a21^3*a31*n*u^2 - a21^3*a30*u^3 + 3*a21^2*a30*a33*n^2 - 2*a21^2*a30*a32*n*u + a21^2*a30*a31*u^2 + 3*a21*a30^2*a33*n - a21*a30^2*a32*u + a30^3*a33)/a21^3


# We ignore the denominator, since it has valuation 0. We set it =1, since the construction is homogeneous.
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# a21^3*a30*u^3 + (-a21^3*a31*n - a21^2*a30*a31)*u^2 + (a21^3*a32*n^2 + 2*a21^2*a30*a32*n + a21*a30^2*a32)*u - a21^3*a33*n^3 - 3*a21^2*a30*a33*n^2 - 3*a21*a30^2*a33*n - a30^3*a33


# We only look at the linear and constant term:
linearPartm =  0
linearPartu = (a21^3*a32*n^2 + 2*a21^2*a30*a32*n + a21*a30^2*a32)
constantPart =  - a21^3*a33*n^3 - 3*a21^2*a30*a33*n^2 - 3*a21*a30^2*a33*n - a30^3*a33

# All terms in the linear parts have valuation strictly positive since they involve other variables than a21, and a30.
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.

# We have that val(b60)>\lambda from the construction.


#################
# Coefficient z #
#################

relMon = z
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# 3*a03*m^2 - 2*a02*m + a01

# Rmd(relCoeff)
# 3*a03*m^2 + (-2*a02)*m + a01


# We only look at the constant term, since we need to show val(b01)>0:
constantPart = a01

# All terms have positive valuation by construction since we don't have a term pure in a21 and a30.

###################
# Coefficient x*z #
###################

relMon = x*z
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# (3*a13*a21*m^2 + 6*a03*a21*m*n - 2*a02*a21*m*u - 2*a12*a21*m + 6*a03*a30*m - 2*a02*a21*n + 2*a01*a21*u + a11*a21 - 2*a02*a30)/a21


# We ignore the denominator, since it has valuation 0. 
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# 3*a13*a21*m^2 + (-2*a02*a21)*m*u + (6*a03*a21*n - 2*a12*a21 + 6*a03*a30)*m + 2*a01*a21*u - 2*a02*a21*n + a11*a21 - 2*a02*a30


# We only look at the constant term, since we need to show val(b01)>0:
constantPart = - 2*a02*a21*n + a11*a21 - 2*a02*a30

# All terms have positive valuation by construction since we don't have a term pure in a21 and a30.


#####################
# Coefficient x^3*z #
#####################

relMon = x^3*z
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# (3*a21^2*a33*m^2 + 6*a21^2*a23*m*n + 3*a13*a21^2*n^2 - 2*a21^2*a22*m*u - 2*a12*a21^2*n*u + a11*a21^2*u^2 + 6*a21*a23*a30*m - 2*a21^2*a32*m - 2*a21^2*a22*n + 6*a13*a21*a30*n + 2*a21^3*u - 2*a12*a21*a30*u - 2*a21*a22*a30 + 3*a13*a30^2 + a21^2*a31)/a21^2


# We ignore the denominator, since it has valuation 0. 
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# 3*a21^2*a33*m^2 + (-2*a21^2*a22)*m*u + a11*a21^2*u^2 + (6*a21^2*a23*n + 6*a21*a23*a30 - 2*a21^2*a32)*m + (-2*a12*a21^2*n + 2*a21^3 - 2*a12*a21*a30)*u + 3*a13*a21^2*n^2 - 2*a21^2*a22*n + 6*a13*a21*a30*n - 2*a21*a22*a30 + 3*a13*a30^2 + a21^2*a31


# We only look at the constant term, since we need to show val(b01)>0:
constantPart = 3*a13*a21^2*n^2 - 2*a21^2*a22*n + 6*a13*a21*a30*n - 2*a21*a22*a30 + 3*a13*a30^2 + a21^2*a31

# All terms have positive valuation by construction since we don't have a term pure in a21 and a30.


#####################
# Coefficient x^4*z #
#####################

relMon = x^4*z
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# (6*a21^2*a33*m*n + 3*a21^2*a23*n^2 - 2*a21^2*a32*m*u - 2*a21^2*a22*n*u + a21^3*u^2 + 6*a21*a30*a33*m + 6*a21*a23*a30*n - 2*a21^2*a32*n - 2*a21*a22*a30*u + 2*a21^2*a31*u + 3*a23*a30^2 - 2*a21*a30*a32)/a21^2

# We ignore the denominator, since it has valuation 0. 
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# (-2*a21^2*a32)*m*u + a21^3*u^2 + (6*a21^2*a33*n + 6*a21*a30*a33)*m + (-2*a21^2*a22*n - 2*a21*a22*a30 + 2*a21^2*a31)*u + 3*a21^2*a23*n^2 + 6*a21*a23*a30*n - 2*a21^2*a32*n + 3*a23*a30^2 - 2*a21*a30*a32

# We only look at the constant term, since we need to show val(b01)>0:
constantPart =  3*a21^2*a23*n^2 + 6*a21*a23*a30*n - 2*a21^2*a32*n + 3*a23*a30^2 - 2*a21*a30*a32

# All terms have positive valuation by construction since we don't have a term pure in a21 and a30.

#####################
# Coefficient x^5*z #
#####################

relMon = x^5*z
relIndex = allBut4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# (3*a21^2*a33*n^2 - 2*a21^2*a32*n*u + a21^2*a31*u^2 + 6*a21*a30*a33*n - 2*a21*a30*a32*u + 3*a30^2*a33)/a21^2

# We ignore the denominator, since it has valuation 0. 
relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# a21^2*a31*u^2 + (-2*a21^2*a32*n - 2*a21*a30*a32)*u + 3*a21^2*a33*n^2 + 6*a21*a30*a33*n + 3*a30^2*a33

# We only look at the constant term, since we need to show val(b01)>0:
constantPart = 3*a21^2*a33*n^2 + 6*a21*a30*a33*n + 3*a30^2*a33

# All terms have positive valuation by construction since we don't have a term pure in a21 and a30.



######################
# Four special terms #
######################

# We locate the coefficients of x^2, x^2*z, x^3 and x^4

all4Indices = {h: [i for i in range(len(monsqmod)) if monsqmod[i] == h][0] for h in [x^2, x^2*z, x^3, x^4]}
# all4Indices
# {x^2*z: 13, x^2: 16, x^3: 12, x^4: 8}

#####################
# Coefficient x^2*z #
#####################

# We want valuation = 0:

relMon = x^2*z
relIndex = all4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# (3*a21^2*a23*m^2 + 6*a13*a21^2*m*n + 3*a03*a21^2*n^2 - 2*a12*a21^2*m*u - 2*a02*a21^2*n*u + a01*a21^2*u^2 - 2*a21^2*a22*m + 6*a13*a21*a30*m - 2*a12*a21^2*n + 6*a03*a21*a30*n + 2*a11*a21^2*u - 2*a02*a21*a30*u + a21^3 - 2*a12*a21*a30 + 3*a03*a30^2)/a21^2

relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# 3*a21^2*a23*m^2 + (-2*a12*a21^2)*m*u + a01*a21^2*u^2 + (6*a13*a21^2*n - 2*a21^2*a22 + 6*a13*a21*a30)*m + (-2*a02*a21^2*n + 2*a11*a21^2 - 2*a02*a21*a30)*u + 3*a03*a21^2*n^2 - 2*a12*a21^2*n + 6*a03*a21*a30*n + a21^3 - 2*a12*a21*a30 + 3*a03*a30^2


# We only look at the constant term:
constantPart =    3*a03*a21^2*n^2 - 2*a12*a21^2*n + 6*a03*a21*a30*n + a21^3 - 2*a12*a21*a30 + 3*a03*a30^2
# We need to local a monomial that only involves the variables a21 and a30
# There is only one such monomial in this polynomial, namely a21^3.
# Since we have a21^2 in the denominator, we are left with a21.



###################
# Coefficient x^2 #
###################

# Want valuation  == \lambda

relMon = x^2
relIndex = all4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(a21^2*a23*m^3 + 3*a13*a21^2*m^2*n + 3*a03*a21^2*m*n^2 - a12*a21^2*m^2*u - 2*a02*a21^2*m*n*u + a01*a21^2*m*u^2 - a21^2*a22*m^2 + 3*a13*a21*a30*m^2 - 2*a12*a21^2*m*n + 6*a03*a21*a30*m*n - a02*a21^2*n^2 + 2*a11*a21^2*m*u - 2*a02*a21*a30*m*u + 2*a01*a21^2*n*u - 3*a00*a21^2*u^2 + a21^3*m - 2*a12*a21*a30*m + 3*a03*a30^2*m + a11*a21^2*n - 2*a02*a21*a30*n - 3*a10*a21^2*u + 2*a01*a21*a30*u - a20*a21^2 + a11*a21*a30 - a02*a30^2)/a21^2

relCoeff = relCoeff.numerator()

# Rmd(relCoeff)
# (-a21^2*a23)*m^3 + a12*a21^2*m^2*u + (-a01*a21^2)*m*u^2 + (-3*a13*a21^2*n + a21^2*a22 - 3*a13*a21*a30)*m^2 + (2*a02*a21^2*n - 2*a11*a21^2 + 2*a02*a21*a30)*m*u + 3*a00*a21^2*u^2 + (-3*a03*a21^2*n^2 + 2*a12*a21^2*n - 6*a03*a21*a30*n - a21^3 + 2*a12*a21*a30 - 3*a03*a30^2)*m + (-2*a01*a21^2*n + 3*a10*a21^2 - 2*a01*a21*a30)*u + a02*a21^2*n^2 - a11*a21^2*n + 2*a02*a21*a30*n + a20*a21^2 - a11*a21*a30 + a02*a30^2


# We only look at the linear and constant term:
linearPartm = (-3*a03*a21^2*n^2 + 2*a12*a21^2*n - 6*a03*a21*a30*n - a21^3 + 2*a12*a21*a30 - 3*a03*a30^2)
linearPartu =  (-2*a01*a21^2*n + 3*a10*a21^2 - 2*a01*a21*a30)
constantPart = a02*a21^2*n^2 - a11*a21^2*n + 2*a02*a21*a30*n + a20*a21^2 - a11*a21*a30 + a02*a30^2

# All terms in the linear parts have valuation strictly positive except for one, namely a21^3 which is present in 'linearPartm'.
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.

# There is only one relevant monomial in 'linearPartm', namely -a21^3.
# Since we have a21^2 in the denominator, we are left with -a21*m.




###################
# Coefficient x^4 #
###################

# Want valuation  == \lambda

relMon = x^4
relIndex = all4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(3*a21^3*a33*m^2*n + 3*a21^3*a23*m*n^2 + a13*a21^3*n^3 - a21^3*a32*m^2*u - 2*a21^3*a22*m*n*u - a12*a21^3*n^2*u + a21^4*m*u^2 + a11*a21^3*n*u^2 - a10*a21^3*u^3 + 3*a21^2*a30*a33*m^2 + 6*a21^2*a23*a30*m*n - 2*a21^3*a32*m*n - a21^3*a22*n^2 + 3*a13*a21^2*a30*n^2 - 2*a21^2*a22*a30*m*u + 2*a21^3*a31*m*u + 2*a21^4*n*u - 2*a12*a21^2*a30*n*u - 3*a20*a21^3*u^2 + a11*a21^2*a30*u^2 + 3*a21*a23*a30^2*m - 2*a21^2*a30*a32*m - 2*a21^2*a22*a30*n + 3*a13*a21*a30^2*n + a21^3*a31*n - a21^3*a30*u - a12*a21*a30^2*u - a21*a22*a30^2 + a13*a30^3 + a21^2*a30*a31)/a21^3

relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# a21^3*a32*m^2*u + (-a21^4)*m*u^2 + a10*a21^3*u^3 + (-3*a21^3*a33*n - 3*a21^2*a30*a33)*m^2 + (2*a21^3*a22*n + 2*a21^2*a22*a30 - 2*a21^3*a31)*m*u + (-a11*a21^3*n + 3*a20*a21^3 - a11*a21^2*a30)*u^2 + (-3*a21^3*a23*n^2 - 6*a21^2*a23*a30*n + 2*a21^3*a32*n - 3*a21*a23*a30^2 + 2*a21^2*a30*a32)*m + (a12*a21^3*n^2 - 2*a21^4*n + 2*a12*a21^2*a30*n + a21^3*a30 + a12*a21*a30^2)*u - a13*a21^3*n^3 + a21^3*a22*n^2 - 3*a13*a21^2*a30*n^2 + 2*a21^2*a22*a30*n - 3*a13*a21*a30^2*n - a21^3*a31*n + a21*a22*a30^2 - a13*a30^3 - a21^2*a30*a31

# We only look at the linear and constant term:
linearPartm =  (-3*a21^3*a23*n^2 - 6*a21^2*a23*a30*n + 2*a21^3*a32*n - 3*a21*a23*a30^2 + 2*a21^2*a30*a32)
linearPartu =  (a12*a21^3*n^2 - 2*a21^4*n + 2*a12*a21^2*a30*n + a21^3*a30 + a12*a21*a30^2)
constantPart = - a13*a21^3*n^3 + a21^3*a22*n^2 - 3*a13*a21^2*a30*n^2 + 2*a21^2*a22*a30*n - 3*a13*a21*a30^2*n - a21^3*a31*n + a21*a22*a30^2 - a13*a30^3 - a21^2*a30*a31


# All terms in 'linearPartm' have valuation strictly positive.
# All terms in 'linearPartu' have valuation strictly positive with one exception: a21^3*a30
# The constant part has  valuation > \lambda by construction since we don't have a term pure in a03, a12, a21, a30 and n.


# There is only one relevant monomial in 'linearPartu', namely a21^3*a30
# Since we have a21^3 in the denominator, we are left with a30*u.



###################
# Coefficient x^3 #
###################

relMon = x^3
relIndex = all4Indices[relMon]
relCoeff = SR(coeffsqmod[relIndex]).factor()
# relCoeff
# -(a21^3*a33*m^3 + 3*a21^3*a23*m^2*n + 3*a13*a21^3*m*n^2 + a03*a21^3*n^3 - a21^3*a22*m^2*u - 2*a12*a21^3*m*n*u - a02*a21^3*n^2*u + a11*a21^3*m*u^2 + a01*a21^3*n*u^2 - a00*a21^3*u^3 + 3*a21^2*a23*a30*m^2 - a21^3*a32*m^2 - 2*a21^3*a22*m*n + 6*a13*a21^2*a30*m*n - a12*a21^3*n^2 + 3*a03*a21^2*a30*n^2 + 2*a21^4*m*u - 2*a12*a21^2*a30*m*u + 2*a11*a21^3*n*u - 2*a02*a21^2*a30*n*u - 3*a10*a21^3*u^2 + a01*a21^2*a30*u^2 - 2*a21^2*a22*a30*m + 3*a13*a21*a30^2*m + a21^3*a31*m + a21^4*n - 2*a12*a21^2*a30*n + 3*a03*a21*a30^2*n - 3*a20*a21^3*u + 2*a11*a21^2*a30*u - a02*a21*a30^2*u - a12*a21*a30^2 + a03*a30^3)/a21^3

relCoeff = relCoeff.numerator()
# Rmd(relCoeff)
# (-a21^3*a33)*m^3 + a21^3*a22*m^2*u + (-a11*a21^3)*m*u^2 + a00*a21^3*u^3 + (-3*a21^3*a23*n - 3*a21^2*a23*a30 + a21^3*a32)*m^2 + (2*a12*a21^3*n - 2*a21^4 + 2*a12*a21^2*a30)*m*u + (-a01*a21^3*n + 3*a10*a21^3 - a01*a21^2*a30)*u^2 + (-3*a13*a21^3*n^2 + 2*a21^3*a22*n - 6*a13*a21^2*a30*n + 2*a21^2*a22*a30 - 3*a13*a21*a30^2 - a21^3*a31)*m + (a02*a21^3*n^2 - 2*a11*a21^3*n + 2*a02*a21^2*a30*n + 3*a20*a21^3 - 2*a11*a21^2*a30 + a02*a21*a30^2)*u - a03*a21^3*n^3 + a12*a21^3*n^2 - 3*a03*a21^2*a30*n^2 - a21^4*n + 2*a12*a21^2*a30*n - 3*a03*a21*a30^2*n + a12*a21*a30^2 - a03*a30^3

# We only look at the linear and constant term:
linearPartm = (-3*a13*a21^3*n^2 + 2*a21^3*a22*n - 6*a13*a21^2*a30*n + 2*a21^2*a22*a30 - 3*a13*a21*a30^2 - a21^3*a31)
linearPartu = (a02*a21^3*n^2 - 2*a11*a21^3*n + 2*a02*a21^2*a30*n + 3*a20*a21^3 - 2*a11*a21^2*a30 + a02*a21*a30^2)
constantPart = - a03*a21^3*n^3 + a12*a21^3*n^2 - 3*a03*a21^2*a30*n^2 - a21^4*n + 2*a12*a21^2*a30*n - 3*a03*a21*a30^2*n + a12*a21*a30^2 - a03*a30^3 

# All terms in the linear parts have valuation strictly positive since they involve other variables than a21, and a30. 
# All terms in constantPart that have potential valuation <=\lambda, i.e. those that are pure in a03, a12, a21, a30 and n.

# We rewrite 'constantPart' in terms of which terms of f contribute (after the substitution of y)
checkExpression = a30 - a21*(a30/a21 + n) + a12*(a30/a21 + n)^2 - a03*(a30/a21 + n)^3

# bool(SR(constantPart/a21^3 - checkExpression) == SR(0))
# True


# We rewrite this as a polynomial in n and factor the coefficients:

# Tn(constantPart)
# -a03*a21^3*n^3 + (a12*a21^3 - 3*a03*a21^2*a30)*n^2 + (-a21^4 + 2*a12*a21^2*a30 - 3*a03*a21*a30^2)*n + a12*a21*a30^2 - a03*a30^3

expsConstantPart =  Tn(constantPart).exponents()
# expsConstantPart
# [0, 1, 2, 3]
coeffsConstantPart =  Tn(constantPart).coefficients()
# {i: SR(coeffsConstantPart[i]).factor() for i in range(len(expsConstantPart))}
# {0: (a12*a21 - a03*a30)*a30^2,
#  1: -(a21^3 - 2*a12*a21*a30 + 3*a03*a30^2)*a21,
#  2: (a12*a21 - 3*a03*a30)*a21^2,
#  3: -a03*a21^3}


##################################
# Post Modification calculations #
##################################


# After the initial modification we are left with a type (2) tangency at a non-smooth vertex, along the diagonal. Up to shifting, the relevant monomials are 1, y and x^2

q = a + b*y + c*x^2
l = y + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [    n     1]
# [2*c*x     b]
W = SR(M.det())
# W
# b*n - 2*c*x

# We solve for x:

dictX3aaD = {x:  b*n/(2*c)}

# # We check that W vanishes for this choice:
# bool(SR(W).substitute(dictX3aaD) == SR(0))
# True

# We solve l for y:
dictY3aaD = {y: -n*x}

# # We check that l vanishes for this choice:
# bool(SR(l).substitute(dictY3aaD) == SR(0))
# True

dictxy3aaD = {x: dictX3aaD[x], y: dictY3aaD[y].substitute(dictX3aaD)}

# dictxy3aaD
# {x: 1/2*b*n/c, y: -1/2*b*n^2/c}

# We substitute these values in q to solve for n:

qn = SR(q).substitute(dictxy3aaD)

# qn.factor()
# -1/4*(b^2*n^2 - 4*a*c)/c

# solve([b^2*n^2 - 4*a*c],n)
# [n == -2*sqrt(a*c)/b, n == 2*sqrt(a*c)/b]

# We record the two solutions

dictn3aaDSol1 = {n:-2*sqrt(a*c)/b}
dictnxy3aaDSol1 = {x: dictxy3aaD[x].substitute(dictn3aaDSol1).factor(), y: dictxy3aaD[y].substitute(dictn3aaDSol1).factor(), n:dictn3aaDSol1[n]}
# dictnxy3aaDSol1
# {x: -sqrt(a*c)/c, n: -2*sqrt(a*c)/b, y: -2*a/b}

# # We check that q, l, W vanish for this solution:
# all([bool(SR(q).substitute(dictnxy3aaDSol1) == SR(0)), bool(SR(l).substitute(dictnxy3aaDSol1) == SR(0)), bool(SR(W).substitute(dictnxy3aaDSol1) == SR(0))])
# True



dictn3aaDSol2 = {n: 2*sqrt(a*c)/b}
dictnxy3aaDSol2 = {x: dictxy3aaD[x].substitute(dictn3aaDSol2).factor(), y: dictxy3aaD[y].substitute(dictn3aaDSol2).factor(), n:dictn3aaDSol2[n]}
# dictnxy3aaDSol2
# {x: sqrt(a*c)/c, n: 2*sqrt(a*c)/b, y: -2*a/b}

# # We check that q, l, W vanish for this solution:
# all([bool(SR(q).substitute(dictnxy3aaDSol2) == SR(0)), bool(SR(l).substitute(dictnxy3aaDSol2) == SR(0)), bool(SR(W).substitute(dictnxy3aaDSol2) == SR(0))])
# True

# We check the Jacobian for this solution in the variables (n,x,y)
JacMn = jacobian((q,l,W), (x,y,n))
# SR(det(JacMn)).substitute(dictnxy3aaDSol1).factor()
# 2*sqrt(a*c)*b

# SR(det(JacMn)).substitute(dictnxy3aaDSol2).factor()
# -2*sqrt(a*c)*b

# Conclusion: we get a non-zero value for the Jacobian.


==> code/types7And8Cases.sage <==
#############################################################
# Computation for lifting of tangencies of type (7) and (8) #
#############################################################

# In this script we explicity compute the initial forms of tritangent (1,1)-curves to (3,3)-curves corresponding to all tangencies of multiplicity 6. None of these cases were  encountered for curves in TP^2. They correspond to the following cases:

# 1) (7) tangencies
# 2) (8) tangencies

# NOTES on (8): We call this the tree case.combinatorially, there are 3 cases two analyze (up to symmetry) depending on the location of the tangency points. However, the length data plays a role (and restricts the symmetry), leaving 4 cases to study.


# We do the cases in increasing order of difficulty, starting from (7). We need to enhance the ambient rings, to include all 16 coefficients of the (3,3)-curve.

#################
# Ambient rings #
#################

# Since we are performing modifications we need to decompose m, n and u into two pieces. The first one will be the one used for the modification, whereas the second one (of higher valuation) will be used to compute the initial forms of all tangency points and determine the lifting multiplicity. Thus, we break m into m and m2, etc.

# A list of variables a_00, ..., a_33 for the coefficients of the (3,3)-curve
As = [var("a%s%s"%(i,j)) for i in range(0,4) for j in range(0,4)]

R = PolynomialRing(FractionField(PolynomialRing(QQ,As)), [var('m'), var('n'), var('u'), var('m2'), var('n2'), var('u2'), var('x'), var('y'), var('z'), var('s'), var('r')])

S = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x')])
Sy = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('y')])
Sz = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('z')])

Sxy= PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x'), var('y')])
Sxz = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('x'), var('z')])
Szy = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])), [var('z'), var('y')])

T = PolynomialRing(FractionField(PolynomialRing(QQ,As)),[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')])

Tm = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('n'), var('u')])),[var('m')])
Tn = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('u')])),[var('n')])
Tu = PolynomialRing(FractionField(PolynomialRing(QQ,As +[var('m'), var('n')])),[var('u')])

TTn = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('u'), var('r'), var('s')])),[var('n')])
TTm = PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('n'), var('u'), var('r'), var('s')])),[var('m')])
TTu =  PolynomialRing(FractionField(PolynomialRing(QQ,As+[var('m'), var('n'), var('r'), var('s')])),[var('u')])

############
# Type (7) #
############

# There are three triangles in the Newton subdivision of the sextic that are responsible for this tangency type. Since the top and bottom tangencies are symmetric under (x,y) <-> (-y, -x), we need only treat one of these cases, namely, the top-one. The value of u is determined by the top tangency.


###################
# Middle tangency #
###################

# The middle one determines 'n' using the type 3cc diagonal tangency. Its value is  a30/a21.

q = (a03*y + a12*x)
l = y + n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [  n   1]
# [a12 a03]
W = M.det()
# W
# a03*n - a12

dictn7= {n: a12/a03}


##################
# Upper tangency #
##################

# The corresponding triangle dual to the vertex in the Newton subdivision of the sextic is the one with vertices (0,3), (1,2) and (3,1).

q = a03*y^3 + a12*x*y^2+ a31*x^3*y
l = y + n*x + u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                        u*y + n                         u*x + 1]
# [          3*a31*x^2*y + a12*y^2 a31*x^3 + 2*a12*x*y + 3*a03*y^2]
W = M.det()
# W
# (-2*a31)*u*x^3*y + a31*n*x^3 + a12*u*x*y^2 + 3*a03*u*y^3 + 2*a12*n*x*y + (-3*a31)*x^2*y + 3*a03*n*y^2 + (-a12)*y^2

# SR(W).factor()
# -2*a31*u*x^3*y + a31*n*x^3 + a12*u*x*y^2 + 3*a03*u*y^3 + 2*a12*n*x*y - 3*a31*x^2*y + 3*a03*n*y^2 - a12*y^2

# SR(q).factor()
# (a31*x^3 + a12*x*y + a03*y^2)*y


# We relabel quxy to be the non-monomial factor
quxy = (a31*x^3 + a12*x*y + a03*y^2)

# We substitute the value of n in W
Wuxy = SR(W).substitute(dictn7)

# Wuxy.factor()
# -(2*a03*a31*u*x^3*y - a03*a12*u*x*y^2 - 3*a03^2*u*y^3 - a12*a31*x^3 + 3*a03*a31*x^2*y - 2*a12^2*x*y - 2*a03*a12*y^2)/a03

Sxy(Wuxy)
(-2*a31*u)*x^3*y + a12*a31/a03*x^3 + (-3*a31)*x^2*y + a12*u*x*y^2 + 3*a03*u*y^3 + 2*a12^2/a03*x*y + 2*a12*y^2

Sxy(quxy)
a31*x^3 + a12*x*y + a03*y^2

# # We substitute the value of n in l and correct the numerator:
# SR(l).substitute(dictn7).factor()
# (a03*u*x*y + a12*x + a03*y)/a03

luxy = (a03*u*x*y + a12*x + a03*y)


# We solve luxy for u:
dictu7 = {u: -( a12*x + a03*y)/ (a03*x*y) }

# # We check this value solves luxy:
# bool(SR(luxy).substitute(dictu7) == SR(0))
# True

# # We substitute this value back in quxy and Wuxy, collect the non-monomial factors are call the resulting polynomials qxy and Wxy

# SR(Wuxy).substitute(dictu7).factor()
# (3*a12*a31*x^4 - a03*a31*x^3*y + a12^2*x^2*y - 2*a03*a12*x*y^2 - 3*a03^2*y^3)/(a03*x)
Wxy = (3*a12*a31*x^4 - a03*a31*x^3*y + a12^2*x^2*y - 2*a03*a12*x*y^2 - 3*a03^2*y^3)

# SR(quxy).substitute(dictu7).factor()
# a31*x^3 + a12*x*y + a03*y^2
qxy = a31*x^3 + a12*x*y + a03*y^2

# We kill the x^4 and x^3*y terms from Wxy using qxy:

# SR(3*a12*a31*x^4 - a03*a31*x^3*y).factor()
# (3*a12*x - a03*y)*a31*x^3

gg =  Wxy - (3*a12*x - a03*y)*qxy 

Sxy(gg)
(-2*a12^2)*x^2*y + (-4*a03*a12)*x*y^2 + (-2*a03^2)*y^3

SR(gg).factor()
-2*(a12*x + a03*y)^2*y

# We solve for y:

dicty7 = {y: -a12*x/a03}
# # We check that gg vanishes:
# bool(SR(gg).substitute(dicty7) == SR(0))
# True

luxy.substitute(dicty7).factor()

dictuy7 = {y:-a12*x/a03, u: SR(dictu7[u]).substitute(dicty7)}
# dictuy7
# {y: -a12*x/a03, u: 0}

# Issue: we do not have a solution because u cannot vanish.

# CONCLUSION: This tangency type does not lift.




################################################################################################################################################################################################################################################################################################################################################################################################################

############
# Type (8) #
############


# We use the information of the local equations to determine the initial forms of the coefficients m, n and u. There are four cases to consider because there are four potential locations for the tangency points.

################################
# Negative Horizontal Tangency #
################################

# Relevant coefficients of the sextic: x*y and x*y^2

q = a12*x*y^2 + a11*x*y
l = y+m
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                  0                   1]
# [    a12*y^2 + a11*y (2*a12)*x*y + a11*x]
W = M.det()
# W
# (-a12)*y^2 + (-a11)*y

# SR(W).factor()
# -(a12*y + a11)*y

# SR(q).factor()
# (a12*y + a11)*x*y

# We use q to solve for y:
dictyNegHTang = {y: -a11/a12}

# # We check that this value makes q and W vanish:
# bool(SR(q).substitute(dictyNegHTang) == SR(0))
# True
# bool(SR(W).substitute(dictyNegHTang) == SR(0))
# True

# We solve for m:
dictmNegHTang = {m: -y}

dictmyNegHoriz = {y:dictyNegHTang[y], m: SR(dictmNegHTang[m]).substitute(dictyNegHTang)}

# dictmyNegHoriz
# {y: -a11/a12, m: a11/a12}

# Conclusion: we get the value of the initial forms of m and the y-coordinate of the tangency point. No information on higher order terms will be obtained until we modify.


#####################
# Diagonal Tangency #
#####################

# Relevant coefficients of the sextic: x*y^2 and x^2*y

q = a12*x*y^2 + a21*x^2*y
l = y+n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    n                     1]
# [(2*a21)*x*y + a12*y^2 a21*x^2 + (2*a12)*x*y]
W = M.det()
# W
# a21*n*x^2 + (2*a12)*n*x*y + (-2*a21)*x*y + (-a12)*y^2

# SR(W).factor()
# a21*n*x^2 + 2*a12*n*x*y - 2*a21*x*y - a12*y^2

# SR(q).factor()
# (a21*x + a12*y)*x*y

# We use q to solve for y:
dictyDiagTang = {y: -a21*x/a12}

# # We check that this value makes q and W vanish:
# bool(SR(q).substitute(dictyDiagTang) == SR(0))
# True

# We substitute these values on W:
W1 = SR(W).substitute(dictyDiagTang).expand()
# W1.factor()
# -(a12*n - a21)*a21*x^2/a12

# We solve for n:
dictnDiagTang = {n: a21/a12}

dictnyDiag = {n: dictnDiagTang[n], y: dictyDiagTang[y]}

# # We check that both l and W vanish for this choice of parameteres:
# bool(SR(l).substitute(dictnyDiagonal) == SR(0))
# True

# dictnyDiag
# {n: a21/a12, y: -a21*x/a12}

# Conclusion: we get the value of the initial forms of n and the y-coordinate of the tangency point. No information on higher order terms will be obtained until we modify.


################################
# Positive Horizontal Tangency #
################################

# Relevant coefficients of the sextic: x^2*y and x^2*y^2

q = a21*x^2*y + a22*x^2*y^2
l = u*x*y+n*x
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                    u*y + n                         u*x]
# [(2*a22)*x*y^2 + (2*a21)*x*y     (2*a22)*x^2*y + a21*x^2]
W = M.det()
# W
# (2*a22)*n*x^2*y + (-a21)*u*x^2*y + a21*n*x^2

# SR(W).factor()
# (2*a22*n*y - a21*u*y + a21*n)*x^2

# SR(q).factor()
# (a22*y + a21)*x^2*y

# We use q to solve for z:
dictyPosHTang = {y: -a21/a22}

# # We check that this value makes q and W vanish:
# bool(SR(q).substitute(dictyPosHTang) == SR(0))
# True

# We substitute this value in W:

W1 = SR(W).substitute(dictyPosHTang).expand()
# W1.factor()
# -(a22*n - a21*u)*a21*x^2/a22

# True

# We solve for n:
dictnPosHTang = {n: a21*u/a22}

dictnyPosHoriz = {y:dictyPosHTang[y], n:SR(dictnPosHTang[n])}

# dictnyPosHoriz
# {y: -a21/a22, n: a21*u/a22}

# # We check that l vanish for this choice of parameters:
# bool(SR(l).substitute(dictnyPosHoriz) == SR(0))
# True

# Conclusion: we get the value of the initial forms of n and the y-coordinate of the tangency point. No information on higher order terms will be obtained until we modify.


##############################
# Positive Vertical Tangency #
##############################

# Relevant monomials of the sextic: x*y^2 and x^2*y^2

q = a12*x*y^2 + a22*x^2*y^2
l = y+u*x*y
M = matrix (R, [[diff(l,x), diff(l,y)],[diff(q,x), diff(q,y)]])
# M
# [                        u*y                     u*x + 1]
# [    (2*a22)*x*y^2 + a12*y^2 (2*a22)*x^2*y + (2*a12)*x*y]
W = M.det()
# W
# a12*u*x*y^2 + (-2*a22)*x*y^2 + (-a12)*y^2

# SR(W).factor()
# (a12*u*x - 2*a22*x - a12)*y^2

# SR(q).factor()
# (a22*x + a12)*x*y^2

# We use q to solve for x:
dictxPosVTang = {x: -a12/a22}

# # We check that this value makes q and W vanish:
# bool(SR(q).substitute(dictxPosVTang) == SR(0))
# True

# We substitute this value in W:
W1 = SR(W).substitute(dictxPosVTang)
W1.factor()
-(a12*u - a22)*a12*y^2/a22

# We solve for u:
dictuPosVTang = {u: a22/a12}

dictuxPosVert = {x:dictxPosVTang[x], u: SR(dictuPosVTang[u]).substitute(dictxPosVTang)}

# dictuxPosVert
# {x: -a12/a22, u: a22/a12}

# Conclusion: we get the value of the initial forms of u and the x-coordinate of the tangency point. No information on higher order terms will be obtained until we modify.




#########################################
# Case 1 for tangency: on L2, L4 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a Positive Vertical and a Positive Horizontal tangency.

# # We recall the values computed above:
# dictmyNegHoriz
# {y: -a11/a12, m: a11/a12}
# dictnyPosHoriz
# {y: -a21/a22, n: a21*u/a22}
# dictuxPosVert
# {x: -a12/a22, u: a22/a12}

dictmnuCase1 = {u: dictuxPosVert[u], n: SR(dictnyPosHoriz[n]).substitute(dictuxPosVert).factor(), m:dictmyNegHoriz[m]}

# dictmnuCase1
# {m: a11/a12, n: a21/a12, u: a22/a12}

#########################################
# Case 2 for tangency: on L2, L3 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a  Diagonal and a Positive Horizontal tangency.

# # We recall the values computed above:
# dictmyNegHoriz
# {y: -a11/a12, m: a11/a12}
# dictnyPosHoriz
# {y: -a21/a22, n: a21*u/a22}
# dictnyDiag
# {y: -a21*x/a12, n: a21/a12}

nueqnCase2 = n - dictnyPosHoriz[n]

# solve([SR(nueqnCase2)], u)
# [u == a22*n/a21]

dictmnuCase2 = {n: dictnyDiag[n], u: SR(a22*n/a21).substitute({n:dictnyDiag[n]}).factor(), m:dictmyNegHoriz[m]}

# dictmnuCase2
# {m: a11/a12, n: a21/a12, u: a22/a12}


#########################################
# Case 3 for tangency: on L2, L3 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a Diagonal and a Positive Vertical tangency.

# # We recall the values computed above:
# dictmyNegHoriz
# {y: -a11/a12, m: a11/a12}
# dictuxPosVert
# {x: -a12/a22, u: a22/a12}
# dictnyDiag
# {y: -a21*x/a12, n: a21/a12}

dictmnuCase3 = {u: dictuxPosVert[u], n: dictnyDiag[n], m:dictmyNegHoriz[m]}

# dictmnuCase3
# {m: a11/a12, n: a21/a12, u: a22/a12}



############################
# Values for Modifications #
############################

# We propose the following values for performing the modifications:
dictmnuModification = {m: a11/a12 + m, n: a21/a12 +n, u: a22/a12+u}

# We have the following conditions: val(m)>0, val(n)>0 and val(u)>L3 = val(a22)


######################################
# First Modification and Projections #
######################################

###################
# Sextic equation #
###################

# We write the general modification stategy (projections to the xz and zy planes), before discussing the implications on the corresponding subdivisions for each relative order of edge lengths:

#################
# xz projection #
#################

fxz = sum([SR(var("a%s%s"%(i,j))*x^i*(z-m -n*x)^j*(1+u*x)^(3-j)) for i in range(0,4) for j in range(0,4)]).substitute(dictmnuModification).expand()

monsxz = Sxz(fxz).monomials()

# print(monsxz)
# [x^6, x^5*z, x^4*z^2, x^3*z^3, x^5, x^4*z, x^3*z^2, x^2*z^3, x^4, x^3*z, x^2*z^2, x*z^3, x^3, x^2*z, x*z^2, z^3, x^2, x*z, z^2, x, z, 1]

coeffsxz =  Sxz(fxz).coefficients()
# coeffsxz
# [(-a12^3*a33*n^3 + a12^3*a32*n^2*u - a12^3*a31*n*u^2 + a12^3*a30*u^3 + a12^2*a22*a32*n^2 - 3*a12^2*a21*a33*n^2 - 2*a12^2*a22*a31*n*u + 2*a12^2*a21*a32*n*u + 3*a12^2*a22*a30*u^2 - a12^2*a21*a31*u^2 - a12*a22^2*a31*n + 2*a12*a21*a22*a32*n - 3*a12*a21^2*a33*n + 3*a12*a22^2*a30*u - 2*a12*a21*a22*a31*u + a12*a21^2*a32*u + a22^3*a30 - a21*a22^2*a31 + a21^2*a22*a32 - a21^3*a33)/a12^3,
#  (3*a12^2*a33*n^2 - 2*a12^2*a32*n*u + a12^2*a31*u^2 - 2*a12*a22*a32*n + 6*a12*a21*a33*n + 2*a12*a22*a31*u - 2*a12*a21*a32*u + a22^2*a31 - 2*a21*a22*a32 + 3*a21^2*a33)/a12^2,
#  (-3*a12*a33*n + a12*a32*u + a22*a32 - 3*a21*a33)/a12,
#  a33,
#  (-3*a12^3*a33*m*n^2 - a12^3*a23*n^3 + 2*a12^3*a32*m*n*u + a12^3*a22*n^2*u - a12^3*a31*m*u^2 - a12^3*a21*n*u^2 + a12^3*a20*u^3 + 2*a12^2*a22*a32*m*n - 6*a12^2*a21*a33*m*n + a12^2*a22^2*n^2 - 3*a12^2*a21*a23*n^2 + a12^3*a32*n^2 - 3*a11*a12^2*a33*n^2 - 2*a12^2*a22*a31*m*u + 2*a12^2*a21*a32*m*u - 2*a12^3*a31*n*u + 2*a11*a12^2*a32*n*u - a12^2*a21^2*u^2 + 3*a12^2*a20*a22*u^2 + 3*a12^3*a30*u^2 - a11*a12^2*a31*u^2 - a12*a22^2*a31*m + 2*a12*a21*a22*a32*m - 3*a12*a21^2*a33*m + a12*a21*a22^2*n - 3*a12*a21^2*a23*n - 2*a12^2*a22*a31*n + 2*a12^2*a21*a32*n + 2*a11*a12*a22*a32*n - 6*a11*a12*a21*a33*n - a12*a21^2*a22*u + 3*a12*a20*a22^2*u + 6*a12^2*a22*a30*u - 2*a12^2*a21*a31*u - 2*a11*a12*a22*a31*u + 2*a11*a12*a21*a32*u + a20*a22^3 - a21^3*a23 + 3*a12*a22^2*a30 - 2*a12*a21*a22*a31 - a11*a22^2*a31 + a12*a21^2*a32 + 2*a11*a21*a22*a32 - 3*a11*a21^2*a33)/a12^3,
#  (6*a12^2*a33*m*n + 3*a12^2*a23*n^2 - 2*a12^2*a32*m*u - 2*a12^2*a22*n*u + a12^2*a21*u^2 - 2*a12*a22*a32*m + 6*a12*a21*a33*m - 2*a12*a22^2*n + 6*a12*a21*a23*n - 2*a12^2*a32*n + 6*a11*a12*a33*n + 2*a12^2*a31*u - 2*a11*a12*a32*u - a21*a22^2 + 3*a21^2*a23 + 2*a12*a22*a31 - 2*a12*a21*a32 - 2*a11*a22*a32 + 6*a11*a21*a33)/a12^2,
#  (-3*a12*a33*m - 3*a12*a23*n + a12*a22*u + a22^2 - 3*a21*a23 + a12*a32 - 3*a11*a33)/a12,
#  a23,
#  (-3*a12^3*a33*m^2*n - 3*a12^3*a23*m*n^2 - a12^3*a13*n^3 + a12^3*a32*m^2*u + 2*a12^3*a22*m*n*u + a12^4*n^2*u - a12^3*a21*m*u^2 - a11*a12^3*n*u^2 + a10*a12^3*u^3 + a12^2*a22*a32*m^2 - 3*a12^2*a21*a33*m^2 + 2*a12^2*a22^2*m*n - 6*a12^2*a21*a23*m*n + 2*a12^3*a32*m*n - 6*a11*a12^2*a33*m*n - 3*a12^2*a13*a21*n^2 + 2*a12^3*a22*n^2 - 3*a11*a12^2*a23*n^2 - 2*a12^3*a31*m*u + 2*a11*a12^2*a32*m*u + 3*a12^3*a20*u^2 - 2*a11*a12^2*a21*u^2 + 3*a10*a12^2*a22*u^2 + a12*a21*a22^2*m - 3*a12*a21^2*a23*m - 2*a12^2*a22*a31*m + 2*a12^2*a21*a32*m + 2*a11*a12*a22*a32*m - 6*a11*a12*a21*a33*m - 3*a12*a13*a21^2*n + 2*a12^2*a21*a22*n + a11*a12*a22^2*n - 6*a11*a12*a21*a23*n - a12^3*a31*n + 2*a11*a12^2*a32*n - 3*a11^2*a12*a33*n - a12^2*a21^2*u + 6*a12^2*a20*a22*u - 2*a11*a12*a21*a22*u + 3*a10*a12*a22^2*u + 3*a12^3*a30*u - 2*a11*a12^2*a31*u + a11^2*a12*a32*u - a13*a21^3 + 3*a12*a20*a22^2 + a10*a22^3 - 3*a11*a21^2*a23 + 3*a12^2*a22*a30 - a12^2*a21*a31 - 2*a11*a12*a22*a31 + 2*a11*a12*a21*a32 + a11^2*a22*a32 - 3*a11^2*a21*a33)/a12^3,
#  (3*a12^2*a33*m^2 + 6*a12^2*a23*m*n + 3*a12^2*a13*n^2 - 2*a12^2*a22*m*u - 2*a12^3*n*u + a11*a12^2*u^2 - 2*a12*a22^2*m + 6*a12*a21*a23*m - 2*a12^2*a32*m + 6*a11*a12*a33*m + 6*a12*a13*a21*n - 4*a12^2*a22*n + 6*a11*a12*a23*n + 3*a13*a21^2 - 2*a12*a21*a22 - a11*a22^2 + 6*a11*a21*a23 + a12^2*a31 - 2*a11*a12*a32 + 3*a11^2*a33)/a12^2,
#  (-3*a12*a23*m - 3*a12*a13*n + a12^2*u - 3*a13*a21 + 2*a12*a22 - 3*a11*a23)/a12,
#  a13,
#  (-a12^3*a33*m^3 - 3*a12^3*a23*m^2*n - 3*a12^3*a13*m*n^2 - a03*a12^3*n^3 + a12^3*a22*m^2*u + 2*a12^4*m*n*u + a02*a12^3*n^2*u - a11*a12^3*m*u^2 - a01*a12^3*n*u^2 + a00*a12^3*u^3 + a12^2*a22^2*m^2 - 3*a12^2*a21*a23*m^2 + a12^3*a32*m^2 - 3*a11*a12^2*a33*m^2 - 6*a12^2*a13*a21*m*n + 4*a12^3*a22*m*n - 6*a11*a12^2*a23*m*n + a12^4*n^2 - 3*a11*a12^2*a13*n^2 - 3*a03*a12^2*a21*n^2 + a02*a12^2*a22*n^2 + 2*a02*a12^2*a21*n*u - 2*a01*a12^2*a22*n*u - a11^2*a12^2*u^2 + 3*a10*a12^3*u^2 - a01*a12^2*a21*u^2 + 3*a00*a12^2*a22*u^2 - 3*a12*a13*a21^2*m + 2*a12^2*a21*a22*m + a11*a12*a22^2*m - 6*a11*a12*a21*a23*m - a12^3*a31*m + 2*a11*a12^2*a32*m - 3*a11^2*a12*a33*m + a12^3*a21*n - 6*a11*a12*a13*a21*n - 3*a03*a12*a21^2*n + 2*a11*a12^2*a22*n + 2*a02*a12*a21*a22*n - a01*a12*a22^2*n - 3*a11^2*a12*a23*n + 3*a12^3*a20*u - 2*a11*a12^2*a21*u + a02*a12*a21^2*u - a11^2*a12*a22*u + 6*a10*a12^2*a22*u - 2*a01*a12*a21*a22*u + 3*a00*a12*a22^2*u - 3*a11*a13*a21^2 - a03*a21^3 + 3*a12^2*a20*a22 + a02*a21^2*a22 + 3*a10*a12*a22^2 - a01*a21*a22^2 + a00*a22^3 - 3*a11^2*a21*a23 + a12^3*a30 - a11*a12^2*a31 + a11^2*a12*a32 - a11^3*a33)/a12^3,
#  (3*a12^2*a23*m^2 + 6*a12^2*a13*m*n + 3*a03*a12^2*n^2 - 2*a12^3*m*u - 2*a02*a12^2*n*u + a01*a12^2*u^2 + 6*a12*a13*a21*m - 4*a12^2*a22*m + 6*a11*a12*a23*m - 2*a12^3*n + 6*a11*a12*a13*n + 6*a03*a12*a21*n - 2*a02*a12*a22*n - 2*a02*a12*a21*u + 2*a01*a12*a22*u - a12^2*a21 + 6*a11*a13*a21 + 3*a03*a21^2 - 2*a11*a12*a22 - 2*a02*a21*a22 + a01*a22^2 + 3*a11^2*a23)/a12^2,
#  (-3*a12*a13*m - 3*a03*a12*n + a02*a12*u + a12^2 - 3*a11*a13 - 3*a03*a21 + a02*a22)/a12,
#  a03,
#  (-a12^3*a23*m^3 - 3*a12^3*a13*m^2*n - 3*a03*a12^3*m*n^2 + a12^4*m^2*u + 2*a02*a12^3*m*n*u - a01*a12^3*m*u^2 - 3*a12^2*a13*a21*m^2 + 2*a12^3*a22*m^2 - 3*a11*a12^2*a23*m^2 + 2*a12^4*m*n - 6*a11*a12^2*a13*m*n - 6*a03*a12^2*a21*m*n + 2*a02*a12^2*a22*m*n - 3*a03*a11*a12^2*n^2 + a02*a12^3*n^2 + 2*a02*a12^2*a21*m*u - 2*a01*a12^2*a22*m*u + 2*a02*a11*a12^2*n*u - 2*a01*a12^3*n*u - a01*a11*a12^2*u^2 + 3*a00*a12^3*u^2 + a12^3*a21*m - 6*a11*a12*a13*a21*m - 3*a03*a12*a21^2*m + 2*a11*a12^2*a22*m + 2*a02*a12*a21*a22*m - a01*a12*a22^2*m - 3*a11^2*a12*a23*m + a11*a12^3*n - 3*a11^2*a12*a13*n - 6*a03*a11*a12*a21*n + 2*a02*a12^2*a21*n + 2*a02*a11*a12*a22*n - 2*a01*a12^2*a22*n - a11^2*a12^2*u + 3*a10*a12^3*u + 2*a02*a11*a12*a21*u - 2*a01*a12^2*a21*u - 2*a01*a11*a12*a22*u + 6*a00*a12^2*a22*u + a12^3*a20 - 3*a11^2*a13*a21 - 3*a03*a11*a21^2 + a02*a12*a21^2 + 3*a10*a12^2*a22 + 2*a02*a11*a21*a22 - 2*a01*a12*a21*a22 - a01*a11*a22^2 + 3*a00*a12*a22^2 - a11^3*a23)/a12^3,
#  (3*a12^2*a13*m^2 + 6*a03*a12^2*m*n - 2*a02*a12^2*m*u - 2*a12^3*m + 6*a11*a12*a13*m + 6*a03*a12*a21*m - 2*a02*a12*a22*m + 6*a03*a11*a12*n - 2*a02*a12^2*n - 2*a02*a11*a12*u + 2*a01*a12^2*u - a11*a12^2 + 3*a11^2*a13 + 6*a03*a11*a21 - 2*a02*a12*a21 - 2*a02*a11*a22 + 2*a01*a12*a22)/a12^2,
#  (-3*a03*a12*m - 3*a03*a11 + a02*a12)/a12,
#  (-a12^3*a13*m^3 - 3*a03*a12^3*m^2*n + a02*a12^3*m^2*u + a12^4*m^2 - 3*a11*a12^2*a13*m^2 - 3*a03*a12^2*a21*m^2 + a02*a12^2*a22*m^2 - 6*a03*a11*a12^2*m*n + 2*a02*a12^3*m*n + 2*a02*a11*a12^2*m*u - 2*a01*a12^3*m*u + a11*a12^3*m - 3*a11^2*a12*a13*m - 6*a03*a11*a12*a21*m + 2*a02*a12^2*a21*m + 2*a02*a11*a12*a22*m - 2*a01*a12^2*a22*m - 3*a03*a11^2*a12*n + 2*a02*a11*a12^2*n - a01*a12^3*n + a02*a11^2*a12*u - 2*a01*a11*a12^2*u + 3*a00*a12^3*u + a10*a12^3 - a11^3*a13 - 3*a03*a11^2*a21 + 2*a02*a11*a12*a21 - a01*a12^2*a21 + a02*a11^2*a22 - 2*a01*a11*a12*a22 + 3*a00*a12^2*a22)/a12^3,
#  (3*a03*a12^2*m^2 + 6*a03*a11*a12*m - 2*a02*a12^2*m + 3*a03*a11^2 - 2*a02*a11*a12 + a01*a12^2)/a12^2,
#  (-a03*a12^3*m^3 - 3*a03*a11*a12^2*m^2 + a02*a12^3*m^2 - 3*a03*a11^2*a12*m + 2*a02*a11*a12^2*m - a01*a12^3*m - a03*a11^3 + a02*a11^2*a12 - a01*a11*a12^2 + a00*a12^3)/a12^3]

# We set a12=1, since this will simplify our modifications:

fxz1 = SR(fxz).substitute({a12:1}).expand()

monsxz1 = Sxz(fxz1).monomials()

# print(monsxz1)
# [x^6, x^5*z, x^4*z^2, x^3*z^3, x^5, x^4*z, x^3*z^2, x^2*z^3, x^4, x^3*z, x^2*z^2, x*z^3, x^3, x^2*z, x*z^2, z^3, x^2, x*z, z^2, x, z, 1]

coeffsxz1 =  Sxz(fxz1).coefficients()
# coeffsxz1
# [a22^3*a30 - a21*a22^2*a31 + a21^2*a22*a32 - a21^3*a33 - a22^2*a31*n + 2*a21*a22*a32*n - 3*a21^2*a33*n + a22*a32*n^2 - 3*a21*a33*n^2 - a33*n^3 + 3*a22^2*a30*u - 2*a21*a22*a31*u + a21^2*a32*u - 2*a22*a31*n*u + 2*a21*a32*n*u + a32*n^2*u + 3*a22*a30*u^2 - a21*a31*u^2 - a31*n*u^2 + a30*u^3,
#  a22^2*a31 - 2*a21*a22*a32 + 3*a21^2*a33 - 2*a22*a32*n + 6*a21*a33*n + 3*a33*n^2 + 2*a22*a31*u - 2*a21*a32*u - 2*a32*n*u + a31*u^2,
#  a22*a32 - 3*a21*a33 - 3*a33*n + a32*u,
#  a33,
#  a20*a22^3 - a21^3*a23 - a11*a22^2*a31 + 2*a11*a21*a22*a32 - 3*a11*a21^2*a33 - a22^2*a31*m + 2*a21*a22*a32*m - 3*a21^2*a33*m + a21*a22^2*n - 3*a21^2*a23*n + 2*a11*a22*a32*n - 6*a11*a21*a33*n + 2*a22*a32*m*n - 6*a21*a33*m*n + a22^2*n^2 - 3*a21*a23*n^2 - 3*a11*a33*n^2 - 3*a33*m*n^2 - a23*n^3 - a21^2*a22*u + 3*a20*a22^2*u - 2*a11*a22*a31*u + 2*a11*a21*a32*u - 2*a22*a31*m*u + 2*a21*a32*m*u + 2*a11*a32*n*u + 2*a32*m*n*u + a22*n^2*u - a21^2*u^2 + 3*a20*a22*u^2 - a11*a31*u^2 - a31*m*u^2 - a21*n*u^2 + a20*u^3 + 3*a22^2*a30 - 2*a21*a22*a31 + a21^2*a32 - 2*a22*a31*n + 2*a21*a32*n + a32*n^2 + 6*a22*a30*u - 2*a21*a31*u - 2*a31*n*u + 3*a30*u^2,
#  -a21*a22^2 + 3*a21^2*a23 - 2*a11*a22*a32 + 6*a11*a21*a33 - 2*a22*a32*m + 6*a21*a33*m - 2*a22^2*n + 6*a21*a23*n + 6*a11*a33*n + 6*a33*m*n + 3*a23*n^2 - 2*a11*a32*u - 2*a32*m*u - 2*a22*n*u + a21*u^2 + 2*a22*a31 - 2*a21*a32 - 2*a32*n + 2*a31*u,
#  a22^2 - 3*a21*a23 - 3*a11*a33 - 3*a33*m - 3*a23*n + a22*u + a32,
#  a23,
#  -a13*a21^3 + a10*a22^3 - 3*a11*a21^2*a23 + a11^2*a22*a32 - 3*a11^2*a21*a33 + a21*a22^2*m - 3*a21^2*a23*m + 2*a11*a22*a32*m - 6*a11*a21*a33*m + a22*a32*m^2 - 3*a21*a33*m^2 - 3*a13*a21^2*n + a11*a22^2*n - 6*a11*a21*a23*n - 3*a11^2*a33*n + 2*a22^2*m*n - 6*a21*a23*m*n - 6*a11*a33*m*n - 3*a33*m^2*n - 3*a13*a21*n^2 - 3*a11*a23*n^2 - 3*a23*m*n^2 - a13*n^3 - 2*a11*a21*a22*u + 3*a10*a22^2*u + a11^2*a32*u + 2*a11*a32*m*u + a32*m^2*u + 2*a22*m*n*u - 2*a11*a21*u^2 + 3*a10*a22*u^2 - a21*m*u^2 - a11*n*u^2 + a10*u^3 + 3*a20*a22^2 - 2*a11*a22*a31 + 2*a11*a21*a32 - 2*a22*a31*m + 2*a21*a32*m + 2*a21*a22*n + 2*a11*a32*n + 2*a32*m*n + 2*a22*n^2 - a21^2*u + 6*a20*a22*u - 2*a11*a31*u - 2*a31*m*u + n^2*u + 3*a20*u^2 + 3*a22*a30 - a21*a31 - a31*n + 3*a30*u,
#  3*a13*a21^2 - a11*a22^2 + 6*a11*a21*a23 + 3*a11^2*a33 - 2*a22^2*m + 6*a21*a23*m + 6*a11*a33*m + 3*a33*m^2 + 6*a13*a21*n + 6*a11*a23*n + 6*a23*m*n + 3*a13*n^2 - 2*a22*m*u + a11*u^2 - 2*a21*a22 - 2*a11*a32 - 2*a32*m - 4*a22*n - 2*n*u + a31,
#  -3*a13*a21 - 3*a11*a23 - 3*a23*m - 3*a13*n + 2*a22 + u,
#  a13,
#  -3*a11*a13*a21^2 - a03*a21^3 + a02*a21^2*a22 - a01*a21*a22^2 + a00*a22^3 - 3*a11^2*a21*a23 - a11^3*a33 - 3*a13*a21^2*m + a11*a22^2*m - 6*a11*a21*a23*m - 3*a11^2*a33*m + a22^2*m^2 - 3*a21*a23*m^2 - 3*a11*a33*m^2 - a33*m^3 - 6*a11*a13*a21*n - 3*a03*a21^2*n + 2*a02*a21*a22*n - a01*a22^2*n - 3*a11^2*a23*n - 6*a13*a21*m*n - 6*a11*a23*m*n - 3*a23*m^2*n - 3*a11*a13*n^2 - 3*a03*a21*n^2 + a02*a22*n^2 - 3*a13*m*n^2 - a03*n^3 + a02*a21^2*u - a11^2*a22*u - 2*a01*a21*a22*u + 3*a00*a22^2*u + a22*m^2*u + 2*a02*a21*n*u - 2*a01*a22*n*u + a02*n^2*u - a11^2*u^2 - a01*a21*u^2 + 3*a00*a22*u^2 - a11*m*u^2 - a01*n*u^2 + a00*u^3 + 3*a10*a22^2 + a11^2*a32 + 2*a21*a22*m + 2*a11*a32*m + a32*m^2 + 2*a11*a22*n + 4*a22*m*n - 2*a11*a21*u + 6*a10*a22*u + 2*m*n*u + 3*a10*u^2 + 3*a20*a22 - a11*a31 - a31*m + a21*n + n^2 + 3*a20*u + a30,
#  6*a11*a13*a21 + 3*a03*a21^2 - 2*a02*a21*a22 + a01*a22^2 + 3*a11^2*a23 + 6*a13*a21*m + 6*a11*a23*m + 3*a23*m^2 + 6*a11*a13*n + 6*a03*a21*n - 2*a02*a22*n + 6*a13*m*n + 3*a03*n^2 - 2*a02*a21*u + 2*a01*a22*u - 2*a02*n*u + a01*u^2 - 2*a11*a22 - 4*a22*m - 2*m*u - a21 - 2*n,
#  -3*a11*a13 - 3*a03*a21 + a02*a22 - 3*a13*m - 3*a03*n + a02*u + 1,
#  a03,
#  -3*a11^2*a13*a21 - 3*a03*a11*a21^2 + 2*a02*a11*a21*a22 - a01*a11*a22^2 - a11^3*a23 - 6*a11*a13*a21*m - 3*a03*a21^2*m + 2*a02*a21*a22*m - a01*a22^2*m - 3*a11^2*a23*m - 3*a13*a21*m^2 - 3*a11*a23*m^2 - a23*m^3 - 3*a11^2*a13*n - 6*a03*a11*a21*n + 2*a02*a11*a22*n - 6*a11*a13*m*n - 6*a03*a21*m*n + 2*a02*a22*m*n - 3*a13*m^2*n - 3*a03*a11*n^2 - 3*a03*m*n^2 + 2*a02*a11*a21*u - 2*a01*a11*a22*u + 2*a02*a21*m*u - 2*a01*a22*m*u + 2*a02*a11*n*u + 2*a02*m*n*u - a01*a11*u^2 - a01*m*u^2 + a02*a21^2 - 2*a01*a21*a22 + 3*a00*a22^2 + 2*a11*a22*m + 2*a22*m^2 + 2*a02*a21*n - 2*a01*a22*n + a02*n^2 - a11^2*u - 2*a01*a21*u + 6*a00*a22*u + m^2*u - 2*a01*n*u + 3*a00*u^2 + 3*a10*a22 + a21*m + a11*n + 2*m*n + 3*a10*u + a20,
#  3*a11^2*a13 + 6*a03*a11*a21 - 2*a02*a11*a22 + 6*a11*a13*m + 6*a03*a21*m - 2*a02*a22*m + 3*a13*m^2 + 6*a03*a11*n + 6*a03*m*n - 2*a02*a11*u - 2*a02*m*u - 2*a02*a21 + 2*a01*a22 - 2*a02*n + 2*a01*u - a11 - 2*m,
#  -3*a03*a11 - 3*a03*m + a02,
#  -a11^3*a13 - 3*a03*a11^2*a21 + a02*a11^2*a22 - 3*a11^2*a13*m - 6*a03*a11*a21*m + 2*a02*a11*a22*m - 3*a11*a13*m^2 - 3*a03*a21*m^2 + a02*a22*m^2 - a13*m^3 - 3*a03*a11^2*n - 6*a03*a11*m*n - 3*a03*m^2*n + a02*a11^2*u + 2*a02*a11*m*u + a02*m^2*u + 2*a02*a11*a21 - 2*a01*a11*a22 + 2*a02*a21*m - 2*a01*a22*m + 2*a02*a11*n + 2*a02*m*n - 2*a01*a11*u - 2*a01*m*u - a01*a21 + 3*a00*a22 + a11*m + m^2 - a01*n + 3*a00*u + a10,
#  3*a03*a11^2 + 6*a03*a11*m + 3*a03*m^2 - 2*a02*a11 - 2*a02*m + a01,
#  -a03*a11^3 - 3*a03*a11^2*m - 3*a03*a11*m^2 - a03*m^3 + a02*a11^2 + 2*a02*a11*m + a02*m^2 - a01*a11 - a01*m + a00]



#################
# zy projection #
#################

fzy = sum([SR(var("a%s%s"%(i,j))*(z-m -y)^i*y^j*(n+u*y)^(3-i)) for i in range(0,4) for j in range(0,4)]).substitute(dictmnuModification).expand()

monszy = Szy(fzy).monomials()

# print(monszy)
# [z^3*y^3, z^2*y^4, z*y^5, y^6, z^3*y^2, z^2*y^3, z*y^4, y^5, z^3*y, z^2*y^2, z*y^3, y^4, z^3, z^2*y, z*y^2, y^3, z^2, z*y, y^2, z, y, 1]

coeffszy =  Szy(fzy).coefficients()

# coeffszy
# [a33,
#  (a12*a23*u + a22*a23 - 3*a12*a33)/a12,
#  (a12^2*a13*u^2 + 2*a12*a13*a22*u - 2*a12^2*a23*u + a13*a22^2 - 2*a12*a22*a23 + 3*a12^2*a33)/a12^2,
#  (a03*a12^3*u^3 - a12^3*a13*u^2 + 3*a03*a12^2*a22*u^2 - 2*a12^2*a13*a22*u + 3*a03*a12*a22^2*u + a12^3*a23*u - a12*a13*a22^2 + a03*a22^3 + a12^2*a22*a23 - a12^3*a33)/a12^3,
#  a32,
#  (-3*a12*a33*m + a12*a23*n + a12*a22*u + a22^2 + a21*a23 - 3*a12*a32 - 3*a11*a33)/a12,
#  (-2*a12^2*a23*m*u + 2*a12^2*a13*n*u + a12^3*u^2 - 2*a12*a22*a23*m + 6*a12^2*a33*m + 2*a12*a13*a22*n - 2*a12^2*a23*n + 2*a12*a13*a21*u - 2*a11*a12*a23*u + 2*a13*a21*a22 - a12*a22^2 - 2*a12*a21*a23 - 2*a11*a22*a23 + 3*a12^2*a32 + 6*a11*a12*a33)/a12^2,
#  (-a12^3*a13*m*u^2 + 3*a03*a12^3*n*u^2 + a02*a12^3*u^3 - 2*a12^2*a13*a22*m*u + 2*a12^3*a23*m*u - 2*a12^3*a13*n*u + 6*a03*a12^2*a22*n*u - a12^4*u^2 - a11*a12^2*a13*u^2 + 3*a03*a12^2*a21*u^2 + 3*a02*a12^2*a22*u^2 - a12*a13*a22^2*m + 2*a12^2*a22*a23*m - 3*a12^3*a33*m - 2*a12^2*a13*a22*n + 3*a03*a12*a22^2*n + a12^3*a23*n - 2*a12^2*a13*a21*u - a12^3*a22*u - 2*a11*a12*a13*a22*u + 6*a03*a12*a21*a22*u + 3*a02*a12*a22^2*u + 2*a11*a12^2*a23*u - 2*a12*a13*a21*a22 - a11*a13*a22^2 + 3*a03*a21*a22^2 + a02*a22^3 + a12^2*a21*a23 + 2*a11*a12*a22*a23 - a12^3*a32 - 3*a11*a12^2*a33)/a12^3,
#  a31,
#  (-3*a12*a32*m + a12*a22*n + a12*a21*u + 2*a21*a22 - 3*a12*a31 - 3*a11*a32)/a12,
#  (3*a12^2*a33*m^2 - 2*a12^2*a23*m*n + a12^2*a13*n^2 - 2*a12^2*a22*m*u + 2*a12^3*n*u + a11*a12^2*u^2 - 2*a12*a22^2*m - 2*a12*a21*a23*m + 6*a12^2*a32*m + 6*a11*a12*a33*m + 2*a12*a13*a21*n - 2*a11*a12*a23*n + a13*a21^2 - 2*a12*a21*a22 - a11*a22^2 - 2*a11*a21*a23 + 3*a12^2*a31 + 6*a11*a12*a32 + 3*a11^2*a33)/a12^2,
#  (a12^3*a23*m^2*u - 2*a12^3*a13*m*n*u + 3*a03*a12^3*n^2*u - a12^4*m*u^2 + 3*a02*a12^3*n*u^2 + a01*a12^3*u^3 + a12^2*a22*a23*m^2 - 3*a12^3*a33*m^2 - 2*a12^2*a13*a22*m*n + 2*a12^3*a23*m*n - a12^3*a13*n^2 + 3*a03*a12^2*a22*n^2 - 2*a12^2*a13*a21*m*u + 2*a11*a12^2*a23*m*u - 2*a12^4*n*u - 2*a11*a12^2*a13*n*u + 6*a03*a12^2*a21*n*u + 6*a02*a12^2*a22*n*u - 2*a11*a12^3*u^2 + 3*a02*a12^2*a21*u^2 + 3*a01*a12^2*a22*u^2 - 2*a12*a13*a21*a22*m + a12^2*a22^2*m + 2*a12^2*a21*a23*m + 2*a11*a12*a22*a23*m - 3*a12^3*a32*m - 6*a11*a12^2*a33*m - 2*a12^2*a13*a21*n - a12^3*a22*n - 2*a11*a12*a13*a22*n + 6*a03*a12*a21*a22*n + 3*a02*a12*a22^2*n + 2*a11*a12^2*a23*n - a12^3*a21*u - 2*a11*a12*a13*a21*u + 3*a03*a12*a21^2*u - 2*a11*a12^2*a22*u + 6*a02*a12*a21*a22*u + 3*a01*a12*a22^2*u + a11^2*a12*a23*u - a12*a13*a21^2 - 2*a11*a13*a21*a22 + 3*a03*a21^2*a22 + 3*a02*a21*a22^2 + a01*a22^3 + 2*a11*a12*a21*a23 + a11^2*a22*a23 - a12^3*a31 - 3*a11*a12^2*a32 - 3*a11^2*a12*a33)/a12^3,
#  a30,
#  (-3*a12*a31*m + a12*a21*n + a12*a20*u + a21^2 + a20*a22 - 3*a12*a30 - 3*a11*a31)/a12,
#  (3*a12^2*a32*m^2 - 2*a12^2*a22*m*n + a12^3*n^2 - 2*a12^2*a21*m*u + 2*a11*a12^2*n*u + a10*a12^2*u^2 - 4*a12*a21*a22*m + 6*a12^2*a31*m + 6*a11*a12*a32*m - 2*a12^2*a20*u + 2*a10*a12*a22*u - a12*a21^2 - 2*a12*a20*a22 - 2*a11*a21*a22 + a10*a22^2 + 3*a12^2*a30 + 6*a11*a12*a31 + 3*a11^2*a32)/a12^2,
#  (-a12^3*a33*m^3 + a12^3*a23*m^2*n - a12^3*a13*m*n^2 + a03*a12^3*n^3 + a12^3*a22*m^2*u - 2*a12^4*m*n*u + 3*a02*a12^3*n^2*u - a11*a12^3*m*u^2 + 3*a01*a12^3*n*u^2 + a00*a12^3*u^3 + a12^2*a22^2*m^2 + a12^2*a21*a23*m^2 - 3*a12^3*a32*m^2 - 3*a11*a12^2*a33*m^2 - 2*a12^2*a13*a21*m*n + 2*a11*a12^2*a23*m*n - a12^4*n^2 - a11*a12^2*a13*n^2 + 3*a03*a12^2*a21*n^2 + 3*a02*a12^2*a22*n^2 - 4*a11*a12^3*n*u + 6*a02*a12^2*a21*n*u + 6*a01*a12^2*a22*n*u - a11^2*a12^2*u^2 - a10*a12^3*u^2 + 3*a01*a12^2*a21*u^2 + 3*a00*a12^2*a22*u^2 - a12*a13*a21^2*m + 2*a12^2*a21*a22*m + a11*a12*a22^2*m + 2*a11*a12*a21*a23*m - 3*a12^3*a31*m - 6*a11*a12^2*a32*m - 3*a11^2*a12*a33*m - a12^3*a21*n - 2*a11*a12*a13*a21*n + 3*a03*a12*a21^2*n - 2*a11*a12^2*a22*n + 6*a02*a12*a21*a22*n + 3*a01*a12*a22^2*n + a11^2*a12*a23*n + a12^3*a20*u - 2*a11*a12^2*a21*u + 3*a02*a12*a21^2*u - a11^2*a12*a22*u - 2*a10*a12^2*a22*u + 6*a01*a12*a21*a22*u + 3*a00*a12*a22^2*u - a11*a13*a21^2 + a03*a21^3 + a12^2*a20*a22 + 3*a02*a21^2*a22 - a10*a12*a22^2 + 3*a01*a21*a22^2 + a00*a22^3 + a11^2*a21*a23 - a12^3*a30 - 3*a11*a12^2*a31 - 3*a11^2*a12*a32 - a11^3*a33)/a12^3,
#  (-3*a12*a30*m + a12*a20*n + a20*a21 - 3*a11*a30)/a12,
#  (3*a12^2*a31*m^2 - 2*a12^2*a21*m*n + a11*a12^2*n^2 - 2*a12^2*a20*m*u + 2*a10*a12^2*n*u - 2*a12*a21^2*m - 2*a12*a20*a22*m + 6*a12^2*a30*m + 6*a11*a12*a31*m - 2*a12^2*a20*n + 2*a10*a12*a22*n - 2*a11*a12*a20*u + 2*a10*a12*a21*u - 2*a12*a20*a21 - a11*a21^2 - 2*a11*a20*a22 + 2*a10*a21*a22 + 6*a11*a12*a30 + 3*a11^2*a31)/a12^2,
#  (-a12^3*a32*m^3 + a12^3*a22*m^2*n - a12^4*m*n^2 + a02*a12^3*n^3 + a12^3*a21*m^2*u - 2*a11*a12^3*m*n*u + 3*a01*a12^3*n^2*u - a10*a12^3*m*u^2 + 3*a00*a12^3*n*u^2 + 2*a12^2*a21*a22*m^2 - 3*a12^3*a31*m^2 - 3*a11*a12^2*a32*m^2 - 2*a11*a12^3*n^2 + 3*a02*a12^2*a21*n^2 + 3*a01*a12^2*a22*n^2 + 2*a12^3*a20*m*u - 2*a10*a12^2*a22*m*u - 2*a11^2*a12^2*n*u - 2*a10*a12^3*n*u + 6*a01*a12^2*a21*n*u + 6*a00*a12^2*a22*n*u - a10*a11*a12^2*u^2 + 3*a00*a12^2*a21*u^2 + a12^2*a21^2*m + 2*a12^2*a20*a22*m + 2*a11*a12*a21*a22*m - a10*a12*a22^2*m - 3*a12^3*a30*m - 6*a11*a12^2*a31*m - 3*a11^2*a12*a32*m + a12^3*a20*n - 2*a11*a12^2*a21*n + 3*a02*a12*a21^2*n - a11^2*a12*a22*n - 2*a10*a12^2*a22*n + 6*a01*a12*a21*a22*n + 3*a00*a12*a22^2*n + 2*a11*a12^2*a20*u - a11^2*a12*a21*u - 2*a10*a12^2*a21*u + 3*a01*a12*a21^2*u - 2*a10*a11*a12*a22*u + 6*a00*a12*a21*a22*u + a12^2*a20*a21 + a02*a21^3 + 2*a11*a12*a20*a22 - 2*a10*a12*a21*a22 + 3*a01*a21^2*a22 - a10*a11*a22^2 + 3*a00*a21*a22^2 - 3*a11*a12^2*a30 - 3*a11^2*a12*a31 - a11^3*a32)/a12^3,
#  (3*a12^2*a30*m^2 - 2*a12^2*a20*m*n + a10*a12^2*n^2 - 2*a12*a20*a21*m + 6*a11*a12*a30*m - 2*a11*a12*a20*n + 2*a10*a12*a21*n - 2*a11*a20*a21 + a10*a21^2 + 3*a11^2*a30)/a12^2,
#  (-a12^3*a31*m^3 + a12^3*a21*m^2*n - a11*a12^3*m*n^2 + a01*a12^3*n^3 + a12^3*a20*m^2*u - 2*a10*a12^3*m*n*u + 3*a00*a12^3*n^2*u + a12^2*a21^2*m^2 + a12^2*a20*a22*m^2 - 3*a12^3*a30*m^2 - 3*a11*a12^2*a31*m^2 + 2*a12^3*a20*m*n - 2*a10*a12^2*a22*m*n - a11^2*a12^2*n^2 - a10*a12^3*n^2 + 3*a01*a12^2*a21*n^2 + 3*a00*a12^2*a22*n^2 + 2*a11*a12^2*a20*m*u - 2*a10*a12^2*a21*m*u - 2*a10*a11*a12^2*n*u + 6*a00*a12^2*a21*n*u + 2*a12^2*a20*a21*m + a11*a12*a21^2*m + 2*a11*a12*a20*a22*m - 2*a10*a12*a21*a22*m - 6*a11*a12^2*a30*m - 3*a11^2*a12*a31*m + 2*a11*a12^2*a20*n - a11^2*a12*a21*n - 2*a10*a12^2*a21*n + 3*a01*a12*a21^2*n - 2*a10*a11*a12*a22*n + 6*a00*a12*a21*a22*n + a11^2*a12*a20*u - 2*a10*a11*a12*a21*u + 3*a00*a12*a21^2*u + 2*a11*a12*a20*a21 - a10*a12*a21^2 + a01*a21^3 + a11^2*a20*a22 - 2*a10*a11*a21*a22 + 3*a00*a21^2*a22 - 3*a11^2*a12*a30 - a11^3*a31)/a12^3,
#  (-a12^3*a30*m^3 + a12^3*a20*m^2*n - a10*a12^3*m*n^2 + a00*a12^3*n^3 + a12^2*a20*a21*m^2 - 3*a11*a12^2*a30*m^2 + 2*a11*a12^2*a20*m*n - 2*a10*a12^2*a21*m*n - a10*a11*a12^2*n^2 + 3*a00*a12^2*a21*n^2 + 2*a11*a12*a20*a21*m - a10*a12*a21^2*m - 3*a11^2*a12*a30*m + a11^2*a12*a20*n - 2*a10*a11*a12*a21*n + 3*a00*a12*a21^2*n + a11^2*a20*a21 - a10*a11*a21^2 + a00*a21^3 - a11^3*a30)/a12^3]


# We set a12=1, since this will simplify our modifications:

fzy1 = SR(fzy).substitute({a12:1}).expand()

monszy1 = Szy(fzy1).monomials()

# print(monszy1)
# [z^3*y^3, z^2*y^4, z*y^5, y^6, z^3*y^2, z^2*y^3, z*y^4, y^5, z^3*y, z^2*y^2, z*y^3, y^4, z^3, z^2*y, z*y^2, y^3, z^2, z*y, y^2, z, y, 1]

coeffszy1 =  Szy(fzy1).coefficients()

# coeffszy1
# [a33,
#  a22*a23 + a23*u - 3*a33,
#  a13*a22^2 + 2*a13*a22*u + a13*u^2 - 2*a22*a23 - 2*a23*u + 3*a33,
#  a03*a22^3 + 3*a03*a22^2*u + 3*a03*a22*u^2 + a03*u^3 - a13*a22^2 - 2*a13*a22*u - a13*u^2 + a22*a23 + a23*u - a33,
#  a32,
#  a22^2 + a21*a23 - 3*a11*a33 - 3*a33*m + a23*n + a22*u - 3*a32,
#  2*a13*a21*a22 - 2*a11*a22*a23 - 2*a22*a23*m + 2*a13*a22*n + 2*a13*a21*u - 2*a11*a23*u - 2*a23*m*u + 2*a13*n*u - a22^2 - 2*a21*a23 + 6*a11*a33 + 6*a33*m - 2*a23*n + u^2 + 3*a32,
#  -a11*a13*a22^2 + 3*a03*a21*a22^2 + a02*a22^3 - a13*a22^2*m + 3*a03*a22^2*n - 2*a11*a13*a22*u + 6*a03*a21*a22*u + 3*a02*a22^2*u - 2*a13*a22*m*u + 6*a03*a22*n*u - a11*a13*u^2 + 3*a03*a21*u^2 + 3*a02*a22*u^2 - a13*m*u^2 + 3*a03*n*u^2 + a02*u^3 - 2*a13*a21*a22 + 2*a11*a22*a23 + 2*a22*a23*m - 2*a13*a22*n - 2*a13*a21*u + 2*a11*a23*u + 2*a23*m*u - 2*a13*n*u + a21*a23 - 3*a11*a33 - 3*a33*m + a23*n - a22*u - u^2 - a32,
#  a31,
#  2*a21*a22 - 3*a11*a32 - 3*a32*m + a22*n + a21*u - 3*a31,
#  a13*a21^2 - a11*a22^2 - 2*a11*a21*a23 + 3*a11^2*a33 - 2*a22^2*m - 2*a21*a23*m + 6*a11*a33*m + 3*a33*m^2 + 2*a13*a21*n - 2*a11*a23*n - 2*a23*m*n + a13*n^2 - 2*a22*m*u + a11*u^2 - 2*a21*a22 + 6*a11*a32 + 6*a32*m + 2*n*u + 3*a31,
#  -2*a11*a13*a21*a22 + 3*a03*a21^2*a22 + 3*a02*a21*a22^2 + a01*a22^3 + a11^2*a22*a23 - 2*a13*a21*a22*m + 2*a11*a22*a23*m + a22*a23*m^2 - 2*a11*a13*a22*n + 6*a03*a21*a22*n + 3*a02*a22^2*n - 2*a13*a22*m*n + 3*a03*a22*n^2 - 2*a11*a13*a21*u + 3*a03*a21^2*u + 6*a02*a21*a22*u + 3*a01*a22^2*u + a11^2*a23*u - 2*a13*a21*m*u + 2*a11*a23*m*u + a23*m^2*u - 2*a11*a13*n*u + 6*a03*a21*n*u + 6*a02*a22*n*u - 2*a13*m*n*u + 3*a03*n^2*u + 3*a02*a21*u^2 + 3*a01*a22*u^2 + 3*a02*n*u^2 + a01*u^3 - a13*a21^2 + 2*a11*a21*a23 - 3*a11^2*a33 + a22^2*m + 2*a21*a23*m - 6*a11*a33*m - 3*a33*m^2 - 2*a13*a21*n + 2*a11*a23*n + 2*a23*m*n - a13*n^2 - 2*a11*a22*u - 2*a11*u^2 - m*u^2 - 3*a11*a32 - 3*a32*m - a22*n - a21*u - 2*n*u - a31,
#  a30,
#  a21^2 + a20*a22 - 3*a11*a31 - 3*a31*m + a21*n + a20*u - 3*a30,
#  -2*a11*a21*a22 + a10*a22^2 + 3*a11^2*a32 - 4*a21*a22*m + 6*a11*a32*m + 3*a32*m^2 - 2*a22*m*n + 2*a10*a22*u - 2*a21*m*u + 2*a11*n*u + a10*u^2 - a21^2 - 2*a20*a22 + 6*a11*a31 + 6*a31*m + n^2 - 2*a20*u + 3*a30,
#  -a11*a13*a21^2 + a03*a21^3 + 3*a02*a21^2*a22 + 3*a01*a21*a22^2 + a00*a22^3 + a11^2*a21*a23 - a11^3*a33 - a13*a21^2*m + a11*a22^2*m + 2*a11*a21*a23*m - 3*a11^2*a33*m + a22^2*m^2 + a21*a23*m^2 - 3*a11*a33*m^2 - a33*m^3 - 2*a11*a13*a21*n + 3*a03*a21^2*n + 6*a02*a21*a22*n + 3*a01*a22^2*n + a11^2*a23*n - 2*a13*a21*m*n + 2*a11*a23*m*n + a23*m^2*n - a11*a13*n^2 + 3*a03*a21*n^2 + 3*a02*a22*n^2 - a13*m*n^2 + a03*n^3 + 3*a02*a21^2*u - a11^2*a22*u + 6*a01*a21*a22*u + 3*a00*a22^2*u + a22*m^2*u + 6*a02*a21*n*u + 6*a01*a22*n*u + 3*a02*n^2*u - a11^2*u^2 + 3*a01*a21*u^2 + 3*a00*a22*u^2 - a11*m*u^2 + 3*a01*n*u^2 + a00*u^3 - a10*a22^2 - 3*a11^2*a32 + 2*a21*a22*m - 6*a11*a32*m - 3*a32*m^2 - 2*a11*a22*n - 2*a11*a21*u - 2*a10*a22*u - 4*a11*n*u - 2*m*n*u - a10*u^2 + a20*a22 - 3*a11*a31 - 3*a31*m - a21*n - n^2 + a20*u - a30,
#  a20*a21 - 3*a11*a30 - 3*a30*m + a20*n,
#  -a11*a21^2 - 2*a11*a20*a22 + 2*a10*a21*a22 + 3*a11^2*a31 - 2*a21^2*m - 2*a20*a22*m + 6*a11*a31*m + 3*a31*m^2 + 2*a10*a22*n - 2*a21*m*n + a11*n^2 - 2*a11*a20*u + 2*a10*a21*u - 2*a20*m*u + 2*a10*n*u - 2*a20*a21 + 6*a11*a30 + 6*a30*m - 2*a20*n,
#  a02*a21^3 + 3*a01*a21^2*a22 - a10*a11*a22^2 + 3*a00*a21*a22^2 - a11^3*a32 + 2*a11*a21*a22*m - a10*a22^2*m - 3*a11^2*a32*m + 2*a21*a22*m^2 - 3*a11*a32*m^2 - a32*m^3 + 3*a02*a21^2*n - a11^2*a22*n + 6*a01*a21*a22*n + 3*a00*a22^2*n + a22*m^2*n + 3*a02*a21*n^2 + 3*a01*a22*n^2 + a02*n^3 - a11^2*a21*u + 3*a01*a21^2*u - 2*a10*a11*a22*u + 6*a00*a21*a22*u - 2*a10*a22*m*u + a21*m^2*u - 2*a11^2*n*u + 6*a01*a21*n*u + 6*a00*a22*n*u - 2*a11*m*n*u + 3*a01*n^2*u - a10*a11*u^2 + 3*a00*a21*u^2 - a10*m*u^2 + 3*a00*n*u^2 + 2*a11*a20*a22 - 2*a10*a21*a22 - 3*a11^2*a31 + a21^2*m + 2*a20*a22*m - 6*a11*a31*m - 3*a31*m^2 - 2*a11*a21*n - 2*a10*a22*n - 2*a11*n^2 - m*n^2 + 2*a11*a20*u - 2*a10*a21*u + 2*a20*m*u - 2*a10*n*u + a20*a21 - 3*a11*a30 - 3*a30*m + a20*n,
#  -2*a11*a20*a21 + a10*a21^2 + 3*a11^2*a30 - 2*a20*a21*m + 6*a11*a30*m + 3*a30*m^2 - 2*a11*a20*n + 2*a10*a21*n - 2*a20*m*n + a10*n^2,
#  a01*a21^3 + a11^2*a20*a22 - 2*a10*a11*a21*a22 + 3*a00*a21^2*a22 - a11^3*a31 + a11*a21^2*m + 2*a11*a20*a22*m - 2*a10*a21*a22*m - 3*a11^2*a31*m + a21^2*m^2 + a20*a22*m^2 - 3*a11*a31*m^2 - a31*m^3 - a11^2*a21*n + 3*a01*a21^2*n - 2*a10*a11*a22*n + 6*a00*a21*a22*n - 2*a10*a22*m*n + a21*m^2*n - a11^2*n^2 + 3*a01*a21*n^2 + 3*a00*a22*n^2 - a11*m*n^2 + a01*n^3 + a11^2*a20*u - 2*a10*a11*a21*u + 3*a00*a21^2*u + 2*a11*a20*m*u - 2*a10*a21*m*u + a20*m^2*u - 2*a10*a11*n*u + 6*a00*a21*n*u - 2*a10*m*n*u + 3*a00*n^2*u + 2*a11*a20*a21 - a10*a21^2 - 3*a11^2*a30 + 2*a20*a21*m - 6*a11*a30*m - 3*a30*m^2 + 2*a11*a20*n - 2*a10*a21*n + 2*a20*m*n - a10*n^2,
#  a11^2*a20*a21 - a10*a11*a21^2 + a00*a21^3 - a11^3*a30 + 2*a11*a20*a21*m - a10*a21^2*m - 3*a11^2*a30*m + a20*a21*m^2 - 3*a11*a30*m^2 - a30*m^3 + a11^2*a20*n - 2*a10*a11*a21*n + 3*a00*a21^2*n + 2*a11*a20*m*n - 2*a10*a21*m*n + a20*m^2*n - a10*a11*n^2 + 3*a00*a21*n^2 - a10*m*n^2 + a00*n^3]


########################
# Equation of the Line #
########################

# In order to determine the effect of the modification on the tropical line, we proceed as above and compute the mofication. We need to write the equation of the line using both m and m2, n and n2, and u and u2.

l = y + (m+m2)+ (n+n2)*x + (u+u2)*x*y

# l
# (u + u2)*x*y + (n + n2)*x + m + m2 + y

# We write the general modification stategy (projections to the xz and zy planes), before discussing the implications on the corresponding subdivisions for each relative order of edge lengths:

#################
# xz projection #
#################

# We replace each appearance of y by (z-(m)-(n)*x)/(1+(u)*x). Then, we multiply the end result by (1+(u)*x). Finally, we replace m, n and u by their values in dictmnuModification.

lxz = SR(SR(SR(l).substitute({y: (z-m-n*x)/(1+u*x)}))*(1+u*x)).substitute(dictmnuModification).expand()
lxz = lxz.factor().expand()

# lxz.factor()
# (a12*n2*u*x^2 - a12*n*u2*x^2 + a12*m2*u*x - a12*m*u2*x + a22*n2*x^2 - a21*u2*x^2 + a12*u*x*z + a12*u2*x*z + a22*m2*x + a12*n2*x - a11*u2*x + a22*x*z + a12*m2 + a12*z)/a12

# Sxz(lxz)
# (-a12*n*u2 + a12*u*n2 - a21*u2 + a22*n2)/a12*x^2 + (a12*u + a12*u2 + a22)/a12*x*z + (-a11*u2 - a12*m*u2 + a12*u*m2 + a12*n2 + a22*m2)/a12*x + z + m2

monslxz = Sxz(lxz).monomials()

# print(monslxz)
# [x^2, x*z, x, z, 1]

coeffslxz =  Sxz(lxz).coefficients()
# coeffslxz
# [(a12*u*n2 - a12*n*u2 + a22*n2 - a21*u2)/a12,
#  (a12*u + a12*u2 + a22)/a12,
#  (a12*u*m2 - a12*m*u2 + a22*m2 + a12*n2 - a11*u2)/a12,
#  1,
#  m2]
 

# We set a12=1, since this will simplify our modifications:

lxz1 = SR(lxz).substitute({a12:1}).expand()

monslxz1 = Sxz(lxz1).monomials()

# print(monslxz1)
# [x^2, x*z, x, z, 1]

coeffslxz1 =  Sxz(lxz1).coefficients()

# coeffslxz1
# [a22*n2 + u*n2 - a21*u2 - n*u2,
#  a22 + u + u2,
#  a22*m2 + u*m2 - a11*u2 - m*u2 + n2,
#  1,
#  m2]



#################
# zy projection #
#################

# We replace each appearance of y by (z-m-y)/(n+u*y). Then, we multiply the end result by (n+u*y). Finally, we replace m, n and u by their values in dictmnuModification.

lzy = SR(SR(SR(l).substitute({x: (z-m-y)/(n+u*y)}))*(n+u*y)).substitute(dictmnuModification).expand()
lzy = lzy.factor().expand()

# lzy.factor()
# (a12*m2*u*y - a12*m*u2*y - a12*u2*y^2 + a12*u*y*z + a12*u2*y*z + a12*m2*n - a12*m*n2 + a22*m2*y - a12*n2*y - a11*u2*y + a12*n*z + a12*n2*z + a22*y*z + a21*m2 - a11*n2 + a21*z)/a12

# Szy(lzy)
# (a12*u + a12*u2 + a22)/a12*z*y + (-u2)*y^2 + (a12*n + a12*n2 + a21)/a12*z + (-a11*u2 - a12*m*u2 + a12*u*m2 - a12*n2 + a22*m2)/a12*y + (-a11*n2 - a12*m*n2 + a12*n*m2 + a21*m2)/a12

monslzy = Szy(lzy).monomials()

# print(monslzy)
# [z*y, y^2, z, y, 1]

coeffslzy =  Szy(lzy).coefficients()

# coeffslzy
# [(a12*u + a12*u2 + a22)/a12,
#  -u2,
#  (a12*n + a12*n2 + a21)/a12,
#  (a12*u*m2 - a12*m*u2 + a22*m2 - a12*n2 - a11*u2)/a12,
#  (a12*n*m2 - a12*m*n2 + a21*m2 - a11*n2)/a12]
 


# We set a12=1, since this will simplify our modifications:

lzy1 = SR(lzy).substitute({a12:1}).expand()

monslzy1 = Szy(lzy1).monomials()

# print(monslzy1)
# [z*y, y^2, z, y, 1]

coeffslzy1 =  Szy(lzy1).coefficients()

# coeffslzy1
# [a22 + u + u2,
#  -u2,
#  a21 + n + n2,
#  a22*m2 + u*m2 - a11*u2 - m*u2 - n2,
#  a21*m2 + n*m2 - a11*n2 - m*n2]



####################################
# Finding the values of m2, u2, n2 #
####################################

# Each of the 3 combinatorial cases for the tree-shape tangency determines local equations to compute relevant coefficients of the modified (1,1)-curve, after the two modifications. In what follows, we determine the corresponding equations and later solve for m2, u2, n2. In order to make the computation homogeneous, we create new variables for the relevant coefficients of the two projections of the sextic curve. We label the variables of the XZ-projection by bij and those of the ZY-projection by cij. We also create variables for the relevant coefficients of the corresponding projections of the (1,1)-curve


#################
# Ambient rings #
#################

# Since we are performing modifications we need to decompose m, n and u into two pieces. The first one will be the one used for the modification, whereas the second one (of higher valuation) will be used to compute the initial forms of all tangency points and determine the lifting multiplicity. Thus, we break m into m and m2, etc.

# A list of variables b_00, ..., b_33, b_40, ..., b_60 for the coefficients of XZ-projection of the (3,3)-curve 
Bs = [var("b%s%s"%(i,j)) for i in range(0,7) for j in range(0,4) if i+j <= 6]

# A list of variables c_00, ..., c_33, c_04, ..., c_60 for the coefficients of ZY-projection of the (3,3)-curve 
Cs = [var("c%s%s"%(i,j)) for i in range(0,4) for j in range(0,7) if i+j <= 6]

# Relevant coefficients of the lines: A is the coefficient of x, B is the coefficient of both x*z and x*y, C is the coefficient of x^2. The rest of the coefficients are irrelevant for the tangency computations, so we do not label them.

Ls = [var('A'), var('B'), var('C')]


Rl = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs)), [var('m'), var('n'), var('u'), var('m2'), var('n2'), var('u2'), var('x'), var('y'), var('z')]+Ls)

# S = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')]+ Ls)), [var('x')])
# Sly = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')] +Ls)), [var('y')])
# Slz = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')] +Ls)), [var('z')])

# Slxy= PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')]+Ls)), [var('x'), var('y')])
# Slxz = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')]+Ls)), [var('x'), var('z')])
# Slzy = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')]+Ls)), [var('z'), var('y')])

# Tl = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs)),[var('m'), var('n'), var('u')] + [var('m2'), var('n2'), var('u2')]+Ls)

# Tm = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('n2'), var('u2')])),[var('m2')])
# Tn = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m2'), var('u2')])),[var('n2')])
# Tu = PolynomialRing(FractionField(PolynomialRing(QQ,As+Bs+Cs+[var('m2'), var('n2')])),[var('u2')])


# # We record the new coefficients
# print(Bs)
# [b00, b01, b02, b03, b10, b11, b12, b13, b20, b21, b22, b23, b30, b31, b32, b33, b40, b41, b42, b50, b51, b60]

# print(Cs)
# [c00, c01, c02, c03, c04, c05, c06, c10, c11, c12, c13, c14, c15, c20, c21, c22, c23, c24, c30, c31, c32, c33]


################################################################
# Expressions for the relevant coefficients of the (1,1)-curve #
################################################################

# We record the coefficients of lxz1 for the monomials x, x*z and x^2:

dictABC = {A: Sxz(lxz1).coefficient({x:1,z:0}), B: Sxz(lxz1).coefficient({x:1,z:1}), C:Sxz(lxz1).coefficient({x:2,z:0})}
# dictABC
# {C: a22*n2 + u*n2 - a21*u2 - n*u2,
#  B: a22 + u + u2,
#  A: a22*m2 + u*m2 - a11*u2 - m*u2 + n2}

# The initial form of B agrees with that of a22. For the others, the answer will depend on val(n), val(u) and val(m)


# # We check that the coefficients of x*z and z*y in the corresponding (1,1)-curves is the same:
# bool(Sxz(lxz1).coefficient({x:1,z:1}) == Szy(lzy1).coefficient({z:1,y:1})) 
# True



################################
# Negative Horizontal Tangency #
################################

# Relevant Monomials of the sextic:  1, x^2, x*z 

# Relevant Coefficients of the (1,1)-curve: 1 and z


# We write down the local equations at the tangency point:

q = b00 + b20*x^2 + b11*x*z
l = z + m2
M = matrix (Rl, [[diff(l,x), diff(l,z)],[diff(q,x), diff(q,z)]])
# M
# [                0                 1]
# [(2*b20)*x + b11*z             b11*x]
W = M.det()
# W
# (-2*b20)*x + (-b11)*z

# SR(W).factor()
# -2*b20*x - b11*z

# SR(q).factor()
# b20*x^2 + b11*x*z + b00

# We use l to solve for z:
dictzNegH = {z: -m2}

# # We check that this value makes l vanish:
# bool(SR(l).substitute(dictzNegH) == SR(0)) 
# True

# We substitute this value in W:

Wxm = SR(W).substitute(dictzNegH).expand()
# Wxm.factor()
# b11*m2 - 2*b20*x

# We solve for x:
dictxNegH = {x: b11*m2/(2*b20)}

dictxzNegH = {x: dictxNegH[x], z: dictzNegH[z]}

# # We check that these values makes W vanish:
# bool(SR(W).substitute(dictxzNegH) == SR(0))
# True

# We substitute these values back in q:

qm = SR(q).substitute(dictxzNegH).expand()

# qm.factor()
# -1/4*(b11^2*m2^2 - 4*b00*b20)/b20

# We solve for m2:
# solve([qm], m2)
# [m2 == -2*sqrt(b00*b20)/b11, m2 == 2*sqrt(b00*b20)/b11]

# We get two solutions:

dictm2NegH1 = {m2: -2*sqrt(b00*b20)/b11}
dictxzm2NegH1 = {m2: dictm2NegH1[m2], x: SR(dictxzNegH[x]).substitute(dictm2NegH1).factor(), z: SR(dictxzNegH[z]).substitute(dictm2NegH1).factor()}

dictm2NegH2 = {m2: 2*sqrt(b00*b20)/b11}
dictxzm2NegH2 = {m2: dictm2NegH2[m2], x: SR(dictxzNegH[x]).substitute(dictm2NegH2).factor(), z: SR(dictxzNegH[z]).substitute(dictm2NegH2).factor()}


# dictxzm2NegH1
# {m2: -2*sqrt(b00*b20)/b11, x: -sqrt(b00*b20)/b20, z: 2*sqrt(b00*b20)/b11}

# dictxzm2NegH2
# {m2: 2*sqrt(b00*b20)/b11, x: sqrt(b00*b20)/b20, z: -2*sqrt(b00*b20)/b11}


# # We check that the original system is solved:
# all([bool(SR(q).substitute(dictxzm2NegH1) == SR(0)), bool(SR(l).substitute(dictxzm2NegH1) == SR(0)), bool(SR(W).substitute(dictxzm2NegH1) == SR(0))])
# True
# all([bool(SR(q).substitute(dictxzm2NegH2) == SR(0)), bool(SR(l).substitute(dictxzm2NegH2) == SR(0)), bool(SR(W).substitute(dictxzm2NegH2) == SR(0))])
# True


#####################
# Diagonal Tangency #
#####################

# Relevant Monomials of the sextic: x^2, x^2*z and x^4 

# Relevant Coefficients of the (1,1)-curve: x and z

# We write down the local equations at the tangency point:

q = b20*x^2 + b21*x^2*z + b40*x^4
l = z + A*x
M = matrix (Rl, [[diff(l,x), diff(l,z)],[diff(q,x), diff(q,z)]])
# M
# [                                    A                                     1]
# [(4*b40)*x^3 + (2*b21)*x*z + (2*b20)*x                               b21*x^2]
W = M.det()
# W
# (-4*b40)*x^3 + b21*x^2*A + (-2*b21)*x*z + (-2*b20)*x 

# SR(W).factor()
# (A*b21*x - 4*b40*x^2 - 2*b21*z - 2*b20)*x

# SR(q).factor()
# (b40*x^2 + b21*z + b20)*x^2


# We use W to solve for z:
dictzDiag = {z: (A*b21*x - 4*b40*x^2 - 2*b20)/(2*b21)}

# # We check that this value makes l vanish:
# bool(SR(W).substitute(dictzDiag) == SR(0))
# True

# We substitute this value in q:
qxA = SR(q).substitute(dictzDiag).expand()
# qxA.factor()
# 1/2*(A*b21 - 2*b40*x)*x^3

# We solve for x:
dictxDiag = {x: A*b21/(2*b40)}

dictxzDiag={x:dictxDiag[x], z:SR(dictzDiag[z]).substitute(dictxDiag).factor()}

# # We check that these values makes q vanish:
# bool(SR(q).substitute(dictxzDiag) == SR(0))
# True

# We substitute these values back l:
lA = SR(l).substitute(dictxzDiag).expand()
# lA.factor()
# 1/4*(A^2*b21^2 - 4*b20*b40)/(b21*b40)

# We solve for A:
# solve([lA], A)
# [A == -2*sqrt(b20*b40)/b21, A == 2*sqrt(b20*b40)/b21]


# We get two solutions:

dictADiag1 = {A: -2*sqrt(b20*b40)/b21}
dictxzADiag1 = {A: dictADiag1[A], x: SR(dictxzDiag[x]).substitute(dictADiag1).factor(), z: SR(dictxzDiag[z]).substitute(dictADiag1).factor()}

dictADiag2 = {A: 2*sqrt(b20*b40)/b21}
dictxzADiag2 = {A: dictADiag2[A], x: SR(dictxzDiag[x]).substitute(dictADiag2).factor(), z: SR(dictxzDiag[z]).substitute(dictADiag2).factor()}


# dictxzADiag1
# {A: -2*sqrt(b20*b40)/b21, x: -sqrt(b20*b40)/b40, z: -2*b20/b21}

# dictxzADiag2
# {A: 2*sqrt(b20*b40)/b21, x: sqrt(b20*b40)/b40, z: -2*b20/b21}

# # We check that the original system is solved:
# all([bool(SR(q).substitute(dictxzADiag1) == SR(0)), bool(SR(l).substitute(dictxzADiag1) == SR(0)), bool(SR(W).substitute(dictxzADiag1) == SR(0))])
# True
# all([bool(SR(q).substitute(dictxzADiag2) == SR(0)), bool(SR(l).substitute(dictxzADiag2) == SR(0)), bool(SR(W).substitute(dictxzADiag2) == SR(0))])
# True


################################
# Positive Horizontal Tangency #
################################

# Relevant Monomials of the sextic: x^4, x^4*z and x^6 

# Relevant Coefficients of the (1,1)-curve: x*z and x^2. Recall that B should be interpreted as a22.


# We write down the local equations at the tangency point:

q = b40*x^4 + b41*x^4*z + b60*x^6
l = B*x*z + C*x^2
M = matrix (Rl, [[diff(l,x), diff(l,z)],[diff(q,x), diff(q,z)]])
# M
# [                              z*B + 2*x*C                                       x*B]
# [(6*b60)*x^5 + (4*b41)*x^3*z + (4*b40)*x^3                                   b41*x^4]
W = M.det()
# W
# (-6*b60)*x^6*B + (-3*b41)*x^4*z*B + (2*b41)*x^5*C + (-4*b40)*x^4*B

# SR(W).factor()
# -(6*B*b60*x^2 - 2*C*b41*x + 3*B*b41*z + 4*B*b40)*x^4

# SR(q).factor()
# (b60*x^2 + b41*z + b40)*x^4

# SR(l).factor()
# (C*x + B*z)*x

# We use W to solve for z:
dictzPosH = {z: -(6*B*b60*x^2 - 2*C*b41*x + 4*B*b40)/(3*B*b41)}

# # We check that this value makes W vanish:
# bool(SR(W).substitute(dictzPosH) == SR(0))
# True

# We substitute this value in l:
lxBC = SR(l).substitute(dictzPosH).expand()
# lxBC.factor()
# -1/3*(6*B*b60*x^2 - 5*C*b41*x + 4*B*b40)*x/b41


# We substitute this value in q:
qxBC = SR(q).substitute(dictzPosH).expand()
# qxBC.factor()
# -1/3*(3*B*b60*x^2 - 2*C*b41*x + B*b40)*x^4/B


# We collect the non-monomial factors of qxBC and lxBC:
l1 = (6*B*b60*x^2 - 5*C*b41*x + 4*B*b40)
q1 = (3*B*b60*x^2 - 2*C*b41*x + B*b40)

ff = l1 - 2*q1

# ff
# -C*b41*x + 2*B*b40

# We solve for x:
dictxPosH = {x: 2*B*b40/(C*b41)}

dictxzPosH = {x: dictxPosH[x], z: SR(dictzPosH[z]).substitute(dictxPosH).factor()}

# dictxzPosH
# {x: 2*B*b40/(C*b41), z: -8*B^2*b40^2*b60/(C^2*b41^3)}

# We substitute these values back in q:

qBC = SR(q).substitute(dictxzPosH).expand()

# qBC.factor()
# 16*(C^2*b41^2 - 4*B^2*b40*b60)*B^4*b40^5/(C^6*b41^6)

# We collect the non-monomial factor

qq1 = SR(C^2*b41^2 - 4*B^2*b40*b60)

# We solve for C:
# solve([qq1], C)
# [C == -2*sqrt(b40*b60)*B/b41, C == 2*sqrt(b40*b60)*B/b41]

# We get two solutions:

dictCPosH1 = {C: -2*sqrt(b40*b60)*B/b41}
dictxzCPosH1 = {C: dictCPosH1[C], x: SR(dictxzPosH[x]).substitute(dictCPosH1).factor(), z: SR(dictxzPosH[z]).substitute(dictCPosH1).factor()}

dictCPosH2 = {C: 2*sqrt(b40*b60)*B/b41}
dictxzCPosH2 = {C: dictCPosH2[C], x: SR(dictxzPosH[x]).substitute(dictCPosH2).factor(), z: SR(dictxzPosH[z]).substitute(dictCPosH2).factor()}


# dictxzCPosH1
# {C: -2*sqrt(b40*b60)*B/b41, x: -b40/sqrt(b40*b60), z: -2*b40/b41}

# dictxzCPosH2
# {C: 2*sqrt(b40*b60)*B/b41, x: b40/sqrt(b40*b60), z: -2*b40/b41}

# # We check that the original system is solved:
# all([bool(SR(q).substitute(dictxzCPosH1) == SR(0)), bool(SR(l).substitute(dictxzCPosH1) == SR(0)), bool(SR(W).substitute(dictxzCPosH1) == SR(0))])
# True
# all([bool(SR(q).substitute(dictxzCPosH2) == SR(0)), bool(SR(l).substitute(dictxzCPosH2) == SR(0)), bool(SR(W).substitute(dictxzCPosH2) == SR(0))])
# True


##############################
# Positive Vertical Tangency #
##############################


# Relevant Monomials of the sextic: y^4, y^4*z and y^6 

# Relevant Coefficients of the (1,1)-curve: y*z and y^2

Szy(lz1).coefficient({z:0,y:2})
-u2

# We write down the local equations at the tangency point:

q = c04*y^4 + c14*z*y^4 + c06*y^6
l = -u2*y^2 + B*z*y
M = matrix (Rl, [[diff(l,z), diff(l,y)],[diff(q,z), diff(q,y)]])
# M
# [                                y*B                     (-2)*u2*y + z*B]
# [                            c14*y^4 6*c06*y^5 + 4*c14*y^3*z + 4*c04*y^3]
W = M.det()
# W
# 6*c06*y^6*B + 2*c14*u2*y^5 + 3*c14*y^4*z*B + 4*c04*y^4*B

# SR(W).factor()
# (6*B*c06*y^2 + 2*c14*u2*y + 3*B*c14*z + 4*B*c04)*y^4

# SR(q).factor()
# (c06*y^2 + c14*z + c04)*y^4

# SR(l).factor()
# -(u2*y - B*z)*y

# We use W to solve for z:
dictzPosV = {z: -(6*B*c06*y^2 + 2*c14*u2*y + 4*B*c04)/(3*B*c14)}

# # We check that this value makes W vanish:
# bool(SR(W).substitute(dictzPosV) == SR(0))
# True

# We substitute this value in l:
lyu2B = SR(l).substitute(dictzPosV).expand()
# lyu2B.factor()
# -1/3*(6*B*c06*y^2 + 5*c14*u2*y + 4*B*c04)*y/c14

# We substitute this value in q:
qyu2B = SR(q).substitute(dictzPosV).expand()
# qyu2B.factor()
# -1/3*(3*B*c06*y^2 + 2*c14*u2*y + B*c04)*y^4/B


# We collect the non-monomial factors of qxBC and lxBC:
l1 = (6*B*c06*y^2 + 5*c14*u2*y + 4*B*c04)
q1 = (3*B*c06*y^2 + 2*c14*u2*y + B*c04)

ff = l1 - 2*q1

# ff
# c14*u2*y + 2*B*c04

# We solve for x:
dictyPosV = {y: -2*B*c04/(c14*u2)}

dictyzPosV = {y: dictyPosV[y], z: SR(dictzPosV[z]).substitute(dictyPosV).factor()}

# dictyzPosV
# {y: -2*B*c04/(c14*u2), z: -8*B^2*c04^2*c06/(c14^3*u2^2)}

# We substitute these values back in q:

qu2B = SR(q).substitute(dictyzPosV).expand()

# qu2B.factor()
# -16*(4*B^2*c04*c06 - c14^2*u2^2)*B^4*c04^5/(c14^6*u2^6)

# We collect the non-monomial factor

qq1 = SR(4*B^2*c04*c06 - c14^2*u2^2)

# We solve for u2:
# solve([qq1], u2)
# [u2 == -2*sqrt(c04*c06)*B/c14, u2 == 2*sqrt(c04*c06)*B/c14]

# We get two solutions:

dictu2PosV1 = {u2: -2*sqrt(c04*c06)*B/c14}
dictyzu2PosV1 = {u2: dictu2PosV1[u2], y: SR(dictyzPosV[y]).substitute(dictu2PosV1).factor(), z: SR(dictyzPosV[z]).substitute(dictu2PosV1).factor()}

dictu2PosV2 = {u2: 2*sqrt(c04*c06)*B/c14}
dictyzu2PosV2 = {u2: dictu2PosV2[u2], y: SR(dictyzPosV[y]).substitute(dictu2PosV2).factor(), z: SR(dictyzPosV[z]).substitute(dictu2PosV2).factor()}


# dictyzu2PosV1
# {u2: -2*sqrt(c04*c06)*B/c14, y: -c04/sqrt(c04*c06), z: -2*c04/c14}

# dictyzu2PosV2
# {u2: 2*sqrt(c04*c06)*B/c14, y: c04/sqrt(c04*c06), z: -2*c04/c14}

# # We check that the original system is solved:
# all([bool(SR(q).substitute(dictyzu2PosV1) == SR(0)), bool(SR(l).substitute(dictyzu2PosV1) == SR(0)), bool(SR(W).substitute(dictyzu2PosV1) == SR(0))])
# True
# all([bool(SR(q).substitute(dictyzu2PosV2) == SR(0)), bool(SR(l).substitute(dictyzu2PosV2) == SR(0)), bool(SR(W).substitute(dictyzu2PosV2) == SR(0))])
# True

#########################
# Lifting initial forms #
#########################

# To conclude, we must make sure that the initial forms computed for the relevant cases of all 3 cases of distribution of tangency points lift uniquely to 3 parameters. The values of m2, n2 and u2 will be determined from them by simple linear algebra calculations. There are 8 choices for each case (2 per tangency point).

# We write down the equations for each case:

var('newParam_pv')
var('newParam_ph')

# newParam_pv = u2/B
# newParam_ph = C/B


################################
# Negative Horizontal Tangency #
################################

q_nh = b00 + b20*x^2 + b11*x*z
l_nh = z + m2
M = matrix (Rl, [[diff(l_nh,x), diff(l_nh,z)],[diff(q_nh,x), diff(q_nh,z)]])
W_nh = M.det()
# W_nh
# (-2*b20)*x + (-b11)*z

# (q_nh,l_nh,W_nh)
# (b20*x^2 + b11*x*z + b00, m2 + z, (-2*b20)*x + (-b11)*z)

Jacnh = jacobian((SR(q_nh),SR(l_nh),SR(W_nh)), (x,z, m2))

############
Solution 1 #
############

# SR(det(Jacnh)).substitute(dictxzm2NegH1).factor()
# 2*sqrt(b00*b20)*b11

############
Solution 2 #
############

# SR(det(Jacnh)).substitute(dictxzm2NegH2).factor()
# -2*sqrt(b00*b20)*b11

# Conclusion: both answers are monomial (in radicals), so this block is non-vanishing.


#####################
# Diagonal Tangency #
#####################

q_d = b20*x^2 + b21*x^2*z + b40*x^4
l_d = z + A*x
M = matrix (Rl, [[diff(l_d,x), diff(l_d,z)],[diff(q_d,x), diff(q_d,z)]])
W_d = M.det()
# W_d
# (-4*b40)*x^3 + b21*x^2*A + (-2*b21)*x*z + (-2*b20)*x

# (q_d,l_d,W_d)
# (b40*x^4 + b21*x^2*z + b20*x^2,
#  A*x + z,
#  (-4*b40)*x^3 + b21*x^2*A + (-2*b21)*x*z + (-2*b20)*x)


Jacd = jacobian((SR(q_d),SR(l_d),SR(W_d)), (x,z,A))

############
Solution 1 #
############

# SR(det(Jacd)).substitute(dictxzADiag1).factor()
# 2*sqrt(b20*b40)*b20^2*b21/b40^2


############
Solution 2 #
############

# SR(det(Jacd)).substitute(dictxzADiag2).factor()
# -2*sqrt(b20*b40)*b20^2*b21/b40^2

# Conclusion: both answers are monomial (in radicals), so this block is non-vanishing.


################################
# Positive Horizontal Tangency #
################################

q_ph = b40*x^4 + b41*x^4*z + b60*x^6
l_ph = B*x*z + C*x^2
M = matrix (Rl, [[diff(l_ph,x), diff(l_ph,z)],[diff(q_ph,x), diff(q_ph,z)]])
W_ph = M.det()
# W_ph
# (-6*b60)*x^6*B + (-3*b41)*x^4*z*B + (2*b41)*x^5*C + (-4*b40)*x^4*B

# (q_ph,l_ph,W_ph)
# (b60*x^6 + b41*x^4*z + b40*x^4,
#  C*x^2 + B*x*z,
#  (-6*b60)*x^6*B + (-3*b41)*x^4*z*B + (2*b41)*x^5*C + (-4*b40)*x^4*B)

# We replace C by newParam_ph*B, and factor out B from the new equations l_ph, W_ph. We also find the initial form of the corresponding parameter from the solutions obtained earlier.

dictC_ph = {C: newParam_ph*B}

dictxzNewParamPosH1 = {newParam_ph: SR(dictxzCPosH1[C]/B).factor(), x: dictxzCPosH1[x], z: dictxzCPosH1[z]}

dictxzNewParamPosH2 = {newParam_ph: SR(dictxzCPosH2[C]/B).factor(), x: dictxzCPosH2[x], z: dictxzCPosH2[z]}

# # We record the values:
# dictC_ph
# {C: B*newParam_ph}
# dictxzNewParamPosH1
# {newParam_ph: -2*sqrt(b40*b60)/b41, x: -b40/sqrt(b40*b60), z: -2*b40/b41}
# dictxzNewParamPosH2
# {newParam_ph: 2*sqrt(b40*b60)/b41, x: b40/sqrt(b40*b60), z: -2*b40/b41}


# SR(l_ph).substitute(dictC_ph).factor()
# (newParam_ph*x + z)*B*x

# SR(W_ph).substitute(dictC_ph).factor()
# (2*b41*newParam_ph*x - 6*b60*x^2 - 3*b41*z - 4*b40)*B*x^4


Jacph = jacobian((SR(q_ph),SR(SR(l_ph).substitute(dictC_ph)/B).factor(),SR(SR(W_ph).substitute(dictC_ph)/B).factor()), (x,z, newParam_ph))


############
Solution 1 #
############

# SR(det(Jacph)).substitute(dictxzNewParamPosH1).factor()
# 2*b40^6*b41/(sqrt(b40*b60)*b60^4)


############
Solution 2 #
############

# SR(det(Jacph)).substitute(dictxzNewParamPosH2).factor()
# -2*b40^6*b41/(sqrt(b40*b60)*b60^4)

# Conclusion: both answers are monomial (in radicals), so this block is non-vanishing.


##############################
# Positive Vertical Tangency #
##############################

q_pv = c04*y^4 + c14*z*y^4 + c06*y^6
l_pv = -u2*y^2 + B*z*y
M = matrix (Rl, [[diff(l_pv,z), diff(l_pv,y)],[diff(q_pv,z), diff(q_pv,y)]])
W_pv = M.det()
# W_pv
# 6*c06*y^6*B + 2*c14*u2*y^5 + 3*c14*y^4*z*B + 4*c04*y^4*B

# (q_pv,l_pv,W_pv)
# (c06*y^6 + c14*y^4*z + c04*y^4,
#  -u2*y^2 + B*y*z,
#  (6*c06)*y^6*B + (-2*c14)*u2*y^5 + (3*c14)*y^4*z*B + (4*c04)*y^4*B)

# We replace u2 by newParam_pv*B, and factor out B from the new equations l_pv, W_pv. We also find the initial form of the corresponding parameter from the solutions obtained earlier.

dictu2_pv = {u2: newParam_pv*B}

dictyzNewParamPosV1 = {newParam_pv: SR( dictyzu2PosV1[u2]/B).factor(), y:  dictyzu2PosV1[y], z:  dictyzu2PosV1[z]}

dictyzNewParamPosV2 = {newParam_pv: SR( dictyzu2PosV2[u2]/B).factor(), y:  dictyzu2PosV2[y], z:  dictyzu2PosV2[z]}

# # We record the values:
# dictu2_pv
# {u2: B*newParam_pv}
# dictyzNewParamPosV1
# {newParam_pv: -2*sqrt(c04*c06)/c14, y: c04/sqrt(c04*c06), z: -2*c04/c14}
# dictyzNewParamPosV2
# {newParam_pv: 2*sqrt(c04*c06)/c14, y: -c04/sqrt(c04*c06), z: -2*c04/c14}


# SR(l_pv).substitute(dictu2_pv).factor()
# -(newParam_pv*y - z)*B*y

# SR(W_pv).substitute(dictu2_pv).factor()
# (2*c14*newParam_pv*y + 6*c06*y^2 + 3*c14*z + 4*c04)*B*y^4

Jacpv = jacobian((SR(q_pv),SR(SR(l_pv).substitute(dictu2_pv)/B).factor(),SR(SR(W_pv).substitute(dictu2_pv)/B).factor()), (y,z, newParam_pv))


############
Solution 1 #
############

# SR(det(Jacpv)).substitute(dictyzNewParamPosV1).factor()
# -2*c04^6*c14/(sqrt(c04*c06)*c06^4)


############
Solution 2 #
############

# SR(det(Jacpv)).substitute(dictyzNewParamPosV2).factor()
# 2*c04^6*c14/(sqrt(c04*c06)*c06^4)

# Conclusion: both answers are monomial (in radicals), so this block is non-vanishing.



#########################################
# Case 1 for tangency: on L2, L4 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a Positive Vertical and a Positive Horizontal tangency.

# [dictxzm2NegH1[m2], dictxzm2NegH2[m2]]
# [-2*sqrt(b00*b20)/b11, 2*sqrt(b00*b20)/b11]
# [dictyzu2PosV1[u2], dictyzu2PosV2[u2]]
# [-2*sqrt(c04*c06)*B/c14, 2*sqrt(c04*c06)*B/c14]
# [dictxzCPosH1[C], dictxzCPosH2[C]]
# [-2*sqrt(b40*b60)*B/b41, 2*sqrt(b40*b60)*B/b41]

# newParam_pv = u2/B
# newParam_ph = C/B

# The block diagonals are non-singular, so the same is true for the Jacobian. Thus, there are unique lifts for m2, newParam_ph and newParam_pv.

# To finish, we must show that these parameters yield unique values for the tuple (m2, n2, u2). For this we use the explicit expressions for C and B obtained from the modification:

[C-dictABC[C],B-dictABC[B]]
solve([SR(newParam_ph*C-B).substitute(dictABC), SR(newParam_pv*B-u2).substitute(dictABC)], [u2, n2])
[[u2 == -(a22*newParam_pv + newParam_pv*u)/(newParam_pv - 1), n2 == -((a21*newParam_pv + n*newParam_pv)*newParam_ph + 1)/(newParam_ph*(newParam_pv - 1))]]

# We only need to check that newParam_pv - 1 !=0. But this follows from a valuation computation, since val(u2) > 2*L3 + L1, and val(B)= L_3 for Case 1. Thus, val(newParam_pv > L3 + L1 >0.


#########################################
# Case 2 for tangency: on L2, L3 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a Diagonal and a Positive Horizontal tangency.

# [dictxzm2NegH1[m2], dictxzm2NegH2[m2]]
# [-2*sqrt(b00*b20)/b11, 2*sqrt(b00*b20)/b11]
# [dictxzADiag1[A], dictxzADiag2[A]]
# [-2*sqrt(b20*b40)/b21, 2*sqrt(b20*b40)/b21]
# [dictxzCPosH1[C], dictxzCPosH2[C]]
# [-2*sqrt(b40*b60)*B/b41, 2*sqrt(b40*b60)*B/b41]

# newParam_ph = C/B

# The block diagonals are non-singular, so the same is true for the Jacobian. Thus, there are unique lifts for m2, A and newParam_ph.

# To finish, we must show that these parameters yield unique values for the tuple (m2, n2, u2). For this we use the explicit expressions for C and B obtained from the modification:

solve([SR(newParam_ph*B-C).substitute(dictABC), SR(A).substitute(dictABC)], [u2, n2])
[[u2 == (a22^2*m2 + m2*u^2 + a22*newParam_ph + (2*a22*m2 + newParam_ph)*u)/((a11 + m)*a22 + (a11 + m)*u - a21 - n - newParam_ph), n2 == (a21*a22*m2 + a22*m2*n + (a11 + m + m2)*a22*newParam_ph + (a21*m2 + m2*n + (a11 + m + m2)*newParam_ph)*u)/((a11 + m)*a22 + (a11 + m)*u - a21 - n - newParam_ph)]]

# We only need to check that ((a11 + m)*a22 + (a11 + m)*u - a21 - n - newParam_ph) !=0. But this follows from a valuation computation. Indeed, it's enough to show that the five summands have different valuation.

# Summand 1: val((a11 + m)*a22) = val(a11 + m) + val(a22) = 0 + L3 = L3 > 0

# Summand 2: val((a11 + m)*u) = val(a11 + m) + val(u) >= 0 + L3 + L4 = L3 + L4 > 0

# Summand 3: val(a21) = 0

# Summand 4: val(n) >= L4 > 0

# Summand 5: val(newParam_ph) = val(C) - val(B) = L3 + (L5+L4)/2 - L3 = (L5+L4)/2 > 0.

# Conclusion: the valuation of the denominator is 0, so the lifting is unique.
 
#########################################
# Case 3 for tangency: on L2, L3 and L5 #
#########################################

# This corresponds to a Negative Horizontal, a Diagonal and a Positive Vertical tangency.

# [dictxzm2NegH1[m2], dictxzm2NegH2[m2]]
# [-2*sqrt(b00*b20)/b11, 2*sqrt(b00*b20)/b11]
# [dictxzADiag1[A], dictxzADiag2[A]]
# [-2*sqrt(b20*b40)/b21, 2*sqrt(b20*b40)/b21]
# [dictyzu2PosV1[u2], dictyzu2PosV2[u2]]
# [-2*sqrt(c04*c06)*B/c14, 2*sqrt(c04*c06)*B/c14]

# newParam_ph = u2/B

Thus, there are unique lifts for m2, A and newParam_ph.

# To finish, we must show that these parameters yield unique values for the tuple (m2, n2, u2). For this we use the explicit expressions for A and newParam_ph obtained from the modification:

solve([SR(newParam_ph*B-u2).substitute(dictABC), SR(A).substitute(dictABC)], [u2, n2])
[[u2 == -(a22*newParam_ph + newParam_ph*u)/(newParam_ph - 1), n2 == -((a11 + m + m2)*a22*newParam_ph - a22*m2 + ((a11 + m + m2)*newParam_ph - m2)*u)/(newParam_ph - 1)]]


# We only need to check that (newParam_ph - 1) !=0. But this follows from a valuation computation. Indeed, it's enough to show that the two summands have different valuation.

# Summand 1:  val(newParam_ph) >= val(u2)  - val(B) = L3 + (L4+L5)/2 - L3 = (L4 + L5)/2 > 0

# Summand 2: val(1) = 0

# Conclusion: the valuation of the denominator is 0, so the lifting is unique.



